The obstruction to intrinsic perturbation for $A$-hypergeometric series

We show that, at a fake exponent of an $A$-hypergeometric system and for an ordered negative support family, intrinsic perturbation within $\ker_{\mathbb{Z}}(A)$ can produce a strictly smaller coefficient space than ambient perturbation, which answers a question of Okuyama--Saito. We measure the failure by an intrinsic-perturbation obstruction module, a quotient of two colon ideals whose graded dual is the ambient coefficient space modulo the intrinsic one, and we realize this module by two right-exact sequences involving $\operatorname{Tor}_1$ and present it finitely by two antichains. We give configurations of lattice rank 1 and 2 with nonzero obstruction, including one with an ordered distinguished collection consisting of all negative supports attained only by lattice shifts of nonnegative weight, and thereby settle the case left open by Okuyama--Saito. We give, for every integer $q\geq 1$, a configuration of lattice rank 2 with a connected column matroid and with a normal affine semigroup generated by the reduced Gr\"obner basis vectors, whose obstruction module has dimension $q^2$, so this dimension is unbounded at fixed lattice rank.

==> anc/CLEAN_RUN.txt <==
ANCILLARY CLEAN RUN

Timestamp: 2026-09-18T16:02:38+09:00
Host OS: Microsoft Windows 11 Build 26200 (amd64)
Container runtime: Docker client 29.1.2, server 29.1.2

Software versions
- SageMath 10.9
- Z3 4.15.3
- Macaulay2 1.26.06
- Risa/Asir 20260331

Scope
The fifteen public verification scripts in anc/ were run in recorded local container environments.
This archive does not contain the container recipes, so it does not by itself reconstruct those environments; the run assumes executables of the recorded versions on PATH and /OpenXM/src/asir-contrib/packages/src in ASIRLOADPATH.
The SageMath and Macaulay2 computations for the family of lattice rank 2 cover only the finite ranges stated below.
The proof in the manuscript, not these finite computations, treats every integer q >= 1.

Terminal results
- PASS verify_intrinsic_perturbation_defect.sage: defect length 1.
- PASS verify_two_support_formula.sage: the two colon-ideal formulas for nonprincipal ideals, a nonminimal distinguished monomial, and the greatest-common-divisor specialization.
- PASS verify_factorwise_obstruction.sage: both factor orders satisfy the successive exact sequences, and the degree and length bounds equal 1.
- PASS verify_three_connected_obstruction.sage: defect Hilbert series u and column-matroid connectivity 3.
- PASS verify_rank_two_classification.sage: 48 comparisons of the two annihilator computations and the fixed pair of dimensions 0 and 1.
- PASS verify_fixed_rank_boundary.sage: defect lengths 1, 4, 9, and 16 and all-family local codimensions 1, 3, 7, and 12 for q = 1, 2, 3, and 4, together with the exact same-coset fake-exponent calculation.
- PASS verify_ordered_distinguished_candidate.sage: the homogeneity of the configuration, the genericity of the test weight, the fake-exponent equations, the check that the distinguished collection is ordered, and defect length 1 with witness -3/7*t5.
- PASS verify_three_connected_obstruction.m2: independent colon ideals, their Gale images, colengths 2 and 1, and the Stanley-Reisner ring checks.
- PASS verify_two_support_formula.m2: independent ambient and intrinsic formulas in all three cases, and the cyclic model dimension and multiplicity.
- PASS verify_factorwise_obstruction.m2: independent factorwise errors, both final quotients, and the shifted degree bound.
- PASS verify_rank_two_classification.m2: independent colon ideals and Gale images for the two fake exponents, colengths 2 and 1, and defect Hilbert series u.
- PASS verify_fixed_rank_boundary.m2: independent colengths 8 and 4 for q = 2 and 18 and 9 for q = 3, and all-family local codimensions 3 and 7.
- PASS verify_regular_sequence_criterion.m2: the regular-sequence criterion, the deficient-facet counterexample, and nonvanishing Tor_1 through the strict intersection.
- PASS verify_ordered_distinguished_candidate.m2: independent colon ideals recomputed from the matrices, with quotient length 1.
- PASS verify_intrinsic_perturbation_defect.rr: the four exact ideal outputs matched the expected normal forms.

The Risa/Asir package emitted the informational line "redeclaration of find_base_data".
It emitted none of the error markers checked by run_all.sh, and all four exact ideal outputs matched.

Observed wall times with cached container images
The two supplements were verified in one run of all seventeen scripts, so the time below is for that run and not for this directory alone.
- Combined SageMath and Macaulay2 run of all seventeen scripts: 69 seconds.
- Risa/Asir suite: 1 seconds.

SHA-256 checksums
974771271eabd6c26a1cbfb933381da350714aa6e3b2ccb24b5257bd26a3ec97  README.md
5a35bac03acf0086f4fc1254cd79a10fc9dc6cfce3fee2dac6960c393e417bb9  run_all.sh
8a239743cfaed914168dc567241e66dbeede00efa157876a14b2d78e785ea0a4  verify_factorwise_obstruction.m2
048642962eb39fdce59596f8e42a11d873d481d7a8fdaad10750504a4ebf962a  verify_factorwise_obstruction.sage
fbee2fb2d36e5d6d8543d2cc0b401923d61870e597326a37a648828c7e4c256c  verify_fixed_rank_boundary.m2
874419cf18e2c5776c985b6788d3eb27d67962ba8c31d2a2ec43d99fceb6992d  verify_fixed_rank_boundary.sage
203377a6863629c548092c7025103b282c6af4e7dd69dce808ba06290a73beaf  verify_intrinsic_perturbation_defect.rr
530e7906566e10458434500d87f77e483b9cfc8c95ff02625153727096abe9af  verify_intrinsic_perturbation_defect.sage
2ba45e41b38205c3ae99480687670febae1d26b6e1a562b0572ea1701eeb31d7  verify_ordered_distinguished_candidate.m2
0f0d9263c507a07f7fa4a5f77bf00d173cb05579e91adc22929a123cc2dae159  verify_ordered_distinguished_candidate.sage
280c850f591a2a5ae2e1e9be214172e8dab62ab7336d5036d49b7ec08ef94763  verify_rank_two_classification.m2
982250ce714d3db3bf50609f944aa59752b808540d0fdcb71b89df7dadae0ae3  verify_rank_two_classification.sage
3143b6dec9948af79e90238411e5bb0423e559c57f5e520269f22c1f88bd409f  verify_regular_sequence_criterion.m2
c0ed21398b24bceee8dc03c0b66616307f0ed14b29f1d74b43f46c62e814de0b  verify_three_connected_obstruction.m2
f82d3193ead2500abf848784571f8a87b4fe2aa21ae11e0cf565deee96eda68b  verify_three_connected_obstruction.sage
7d34c190c662e77b7a4000e91f9f55e2f875d72dbfb3c4095ebcf6c7cd19fb88  verify_two_support_formula.m2
e10936a6ffec06b74ef48b47fe4d188da2dbfe424f54ed5e0031d1147c204387  verify_two_support_formula.sage


==> anc/MANIFEST.sha256 <==
75a3253b0dfa19fbc6cc64784dad31638024fabbf6f5f596d43aab0fd9e033b7  CLEAN_RUN.txt
974771271eabd6c26a1cbfb933381da350714aa6e3b2ccb24b5257bd26a3ec97  README.md
5a35bac03acf0086f4fc1254cd79a10fc9dc6cfce3fee2dac6960c393e417bb9  run_all.sh
8a239743cfaed914168dc567241e66dbeede00efa157876a14b2d78e785ea0a4  verify_factorwise_obstruction.m2
048642962eb39fdce59596f8e42a11d873d481d7a8fdaad10750504a4ebf962a  verify_factorwise_obstruction.sage
fbee2fb2d36e5d6d8543d2cc0b401923d61870e597326a37a648828c7e4c256c  verify_fixed_rank_boundary.m2
874419cf18e2c5776c985b6788d3eb27d67962ba8c31d2a2ec43d99fceb6992d  verify_fixed_rank_boundary.sage
203377a6863629c548092c7025103b282c6af4e7dd69dce808ba06290a73beaf  verify_intrinsic_perturbation_defect.rr
530e7906566e10458434500d87f77e483b9cfc8c95ff02625153727096abe9af  verify_intrinsic_perturbation_defect.sage
2ba45e41b38205c3ae99480687670febae1d26b6e1a562b0572ea1701eeb31d7  verify_ordered_distinguished_candidate.m2
0f0d9263c507a07f7fa4a5f77bf00d173cb05579e91adc22929a123cc2dae159  verify_ordered_distinguished_candidate.sage
280c850f591a2a5ae2e1e9be214172e8dab62ab7336d5036d49b7ec08ef94763  verify_rank_two_classification.m2
982250ce714d3db3bf50609f944aa59752b808540d0fdcb71b89df7dadae0ae3  verify_rank_two_classification.sage
3143b6dec9948af79e90238411e5bb0423e559c57f5e520269f22c1f88bd409f  verify_regular_sequence_criterion.m2
c0ed21398b24bceee8dc03c0b66616307f0ed14b29f1d74b43f46c62e814de0b  verify_three_connected_obstruction.m2
f82d3193ead2500abf848784571f8a87b4fe2aa21ae11e0cf565deee96eda68b  verify_three_connected_obstruction.sage
7d34c190c662e77b7a4000e91f9f55e2f875d72dbfb3c4095ebcf6c7cd19fb88  verify_two_support_formula.m2
e10936a6ffec06b74ef48b47fe4d188da2dbfe424f54ed5e0031d1147c204387  verify_two_support_formula.sage


==> anc/README.md <==
# Verification supplement

This archive contains exact computational certificates for *The obstruction to intrinsic perturbation for \(A\)-hypergeometric series*.
The companion paper *A codimension formula for intrinsic perturbation of \(A\)-hypergeometric series* carries its own supplement.
The file `CLEAN_RUN.txt` records the software versions, the scope of the finite computations, and the results of a clean run.
The file `MANIFEST.sha256` records the SHA-256 digest of every other file in this directory.

## Requirements and complete run

The recorded environment uses SageMath 10.9 with Z3 4.15.3, Macaulay2 1.26.06, and Risa/Asir 20260331.
The Risa/Asir certificate requires `ASIRLOADPATH` to include the Asir/Contrib package directory containing `names.rr` and `oxrfc100.rr`.
In the recorded environment, this directory is `/OpenXM/src/asir-contrib/packages/src`.
Use the corresponding Asir/Contrib package directory for another installation.
With `sage`, `M2`, and `asir` on `PATH`, run all fifteen certificates from this directory as follows.

```sh
ASIRLOADPATH=/OpenXM/src/asir-contrib/packages/src \
    sh run_all.sh
```

The scripts can also be run separately.

```sh
sage verify_fixed_rank_boundary.sage
M2 --script verify_fixed_rank_boundary.m2
ASIRLOADPATH=/OpenXM/src/asir-contrib/packages/src \
    asir -quiet -f verify_intrinsic_perturbation_defect.rr
```

On a system with `sha256sum`, verify the distributed files as follows.

```sh
sha256sum -c MANIFEST.sha256
```

## Fixed-rank obstruction family

The SageMath certificate `verify_fixed_rank_boundary.sage` treats, for \(q=1,2,3,4\), the family of lattice rank 2 obtained by taking \(q\) copies of the rows of the Gale dual in the five-column example.
It checks lattice rank 2, normality of the affine semigroup generated by the reduced Gröbner basis vectors, connectedness of the column matroid, the realized negative supports and the distinguished collection, the two ideals \(J_{\mathcal N}^{\mathrm{amb}}\) and \(J_{\mathcal N}^{\mathrm{intr}}\), and the Hilbert series of the obstruction module
\[
u^q(1+u+\cdots+u^{q-1})^2.
\]
It also checks the all-family local codimensions \(1,3,7,12\), which agree with \(\lceil3q^2/4\rceil\), and solves the same-coset fake-exponent equations without imposing a finite search bound.
It computes the full toric ideal directly for \(q\leq3\).
The independent Macaulay2 certificate `verify_fixed_rank_boundary.m2` checks that the obstruction module has dimensions \(4,9\) and that the all-family local codimensions are \(3,7\) for \(q=2,3\).
These finite calculations check the formulas used by the manuscript, while the manuscript proves them for every integer \(q\geq1\).
The all-family local codimensions are used by the companion paper.

## Ordered distinguished collection

The certificates `verify_ordered_distinguished_candidate.sage` and `verify_ordered_distinguished_candidate.m2` check the five-column rank 2 example whose distinguished collection is ordered and whose obstruction is nonzero.
The SageMath certificate decides the realized negative supports by integer feasibility, then checks the homogeneity of the configuration, the genericity of the weight, the fake-exponent equations, whether the distinguished collection is ordered, and the two colon ideals.
The Macaulay2 certificate takes the realized negative supports and the distinguished collection produced by the search, recomputes the two colon ideals and their images under the Gale map from the matrices, and obtains quotient length 1.

## General comparison certificates

The pair `verify_factorwise_obstruction.sage` and `verify_factorwise_obstruction.m2` checks the successive exact sequences associated with two orders of the factors of the distinguished monomial.
It checks the factorwise error modules, the exact-sequence Hilbert identities, and equality in the degree and length bounds.

The pair `verify_two_support_formula.sage` and `verify_two_support_formula.m2` checks the two colon ideals when the antichain \(\mathcal G_{\mathcal N}\) has two elements, including the nonprincipal case and the greatest-common-divisor specialization.

The pair `verify_three_connected_obstruction.sage` and `verify_three_connected_obstruction.m2` checks the toric ideal, both colon ideals, their Gale images, the Stanley--Reisner ring, the 3-connected column matroid, and Hilbert series \(u\).

The SageMath certificate `verify_rank_two_classification.sage` checks the exact classification of the support fibers for the fixed rank 2 pair.
The Macaulay2 certificate `verify_rank_two_classification.m2` recomputes, for the two fake exponents, the two direct polynomial colon ideals and their images under the Gale map, and independently obtains the obstruction module dimensions 0 and 1.
The SageMath certificate also compares the annihilator obtained as the image of \(\ker\Gamma_{\mathcal N}\) under the last-coordinate projection with the image under the Gale map of the direct \(n\)-variable colon ideal for forty-eight deterministic negative support families.

## Additional exact checks

The files `verify_intrinsic_perturbation_defect.sage` and `verify_intrinsic_perturbation_defect.rr` compute the original five-column defect by SageMath and Risa/Asir.
The file `verify_regular_sequence_criterion.m2` checks the regular-sequence and deficient-facet assertions.

All computations use exact arithmetic.
No finite computation in this supplement replaces an argument in the manuscript that is stated for arbitrary input or arbitrary \(q\).


==> anc/run_all.sh <==
#!/bin/sh
set -eu

for command_name in sage M2 asir
do
	if ! command -v "$command_name" >/dev/null 2>&1
	then
		printf '%s\n' "missing required command: $command_name" >&2
		exit 127
	fi
done

if [ -z "${ASIRLOADPATH:-}" ]
then
	printf '%s\n' 'missing required environment variable: ASIRLOADPATH' >&2
	exit 2
fi

for script in \
	verify_intrinsic_perturbation_defect.sage \
	verify_two_support_formula.sage \
	verify_factorwise_obstruction.sage \
	verify_three_connected_obstruction.sage \
	verify_rank_two_classification.sage \
	verify_fixed_rank_boundary.sage \
	verify_ordered_distinguished_candidate.sage
do
	sage "$script"
done

for script in \
	verify_three_connected_obstruction.m2 \
	verify_two_support_formula.m2 \
	verify_factorwise_obstruction.m2 \
	verify_rank_two_classification.m2 \
	verify_fixed_rank_boundary.m2 \
	verify_regular_sequence_criterion.m2 \
	verify_ordered_distinguished_candidate.m2
do
	M2 --script "$script"
done

if ! asir_output=$(asir -quiet -f verify_intrinsic_perturbation_defect.rr 2>&1)
then
	printf '%s\n' "$asir_output"
	printf '%s\n' 'Risa/Asir execution failed' >&2
	exit 1
fi
printf '%s\n' "$asir_output"

for expected_line in \
	'Q_COLON_T3=[-t4^2,2*t1+3*t4,2*t2-7*t4,t3+3*t4,t5]' \
	'EXTENDED_PREIMAGE=[t1,t2,-t3,-t4,-t5]' \
	'PN_COLON_M=[-s1,s2]' \
	'PHI_Q_COLON=[s2^2,3*s1+s2]'
do
	if ! printf '%s\n' "$asir_output" | grep -F "$expected_line" >/dev/null
	then
		printf '%s\n' "missing Risa/Asir output: $expected_line" >&2
		exit 1
	fi
done

if printf '%s\n' "$asir_output" | grep -Ei 'not found|undefined|invalid argument|return to toplevel' >/dev/null
then
	printf '%s\n' 'Risa/Asir reported an error' >&2
	exit 1
fi

printf '%s\n' 'ALL ANCILLARY CHECKS PASSED'


==> anc/verify_factorwise_obstruction.m2 <==
-- Exact checks for the successive factorwise sequences.

verifyCheck = (label,condition) -> (
	if not condition then error("FAILED: " | label);
	print("PASS: " | label);
	);

R = QQ[t1,t2,t3,t4,MonomialOrder => GRevLex];
U = ideal(t1-t2,t4-t1-t3);
P0 = ideal(t1*t2,t1*t4);
e = t1*t3;
M = P0+ideal(e);

S = QQ[x,y,MonomialOrder => GRevLex];
phi = map(S,R,{x,x,y,x+y});
imageIdeal = idealValue -> trim phi idealValue;
quotientHF = (degreeValue,topIdeal,bottomIdeal) -> (
	hilbertFunction(degreeValue,S/bottomIdeal)
	-hilbertFunction(degreeValue,S/topIdeal)
	);

Jambient = imageIdeal((U*M+P0):ideal(e));
Jintrinsic = imageIdeal(P0):ideal(phi(e));
maximal = ideal(x,y);

verifyCheck("ambient ideal",Jambient == maximal);
verifyCheck("intrinsic ideal",Jintrinsic == ideal(1_S));
verifyCheck("obstruction length",degree(S/Jambient)-degree(S/Jintrinsic) == 1);

P1 = P0:ideal(t1);
P2 = P1:ideal(t3);
p0 = imageIdeal(P0);
p1 = imageIdeal(P1);
p2 = imageIdeal(P2);
q1 = p0:ideal(x);
q2 = q1:ideal(y);
e1Top = p0:ideal(x);
e2Top = p1:ideal(y);

verifyCheck("first order initial error vanishes",e1Top == p1);
verifyCheck("first order final error has length one",
	degree(S/p2)-degree(S/e2Top) == 1);
verifyCheck("first order final quotient",p2 == Jambient and q2 == Jintrinsic);

P1 = P0:ideal(t3);
P2 = P1:ideal(t1);
p1 = imageIdeal(P1);
p2 = imageIdeal(P2);
q1 = p0:ideal(y);
q2 = q1:ideal(x);
e1Top = p0:ideal(y);
e2Top = p1:ideal(x);

verifyCheck("second order initial error occurs in degree one",
	quotientHF(0,e1Top,p1) == 0
	and quotientHF(1,e1Top,p1) == 1
	and quotientHF(2,e1Top,p1) == 0);
verifyCheck("second order final error vanishes",e2Top == p2);
verifyCheck("second order final quotient",p2 == Jambient and q2 == Jintrinsic);
verifyCheck("shifted degree bound",
	quotientHF(0,Jintrinsic,Jambient) == quotientHF(1,e1Top,p1));

print "VERIFIED: the selected exact data satisfy the factorwise formulas.";


==> anc/verify_factorwise_obstruction.sage <==
# Exact checks for the successive factorwise sequences.

R.<t1,t2,t3,t4> = PolynomialRing(QQ, order="degrevlex")
S.<x,y> = PolynomialRing(QQ, order="degrevlex")
phi = R.hom([x,x,y,x+y],S)

U = R.ideal(t1-t2,t4-t1-t3)
P0 = R.ideal(t1*t2,t1*t4)
e = t1*t3
M = P0+R.ideal(e)

def image_ideal(ideal):
	return S.ideal([phi(generator) for generator in ideal.gens()])

def quotient_hilbert(top,bottom):
	assert top+bottom == top
	return bottom.hilbert_series()-top.hilbert_series()

Jambient = image_ideal((U*M+P0).quotient(R.ideal(e)))
Jintrinsic = image_ideal(P0).quotient(S.ideal(phi(e)))
maximal = S.ideal(x,y)

assert Jambient == maximal
assert Jintrinsic == S.ideal(1)
assert quotient_hilbert(Jintrinsic,Jambient) == 1

def verify_order(variables,forms,expected_errors):
	P = [P0]
	for variable in variables:
		P.append(P[-1].quotient(R.ideal(variable)))
	p = [image_ideal(ideal) for ideal in P]
	q = [p[0]]
	for form in forms:
		q.append(q[-1].quotient(S.ideal(form)))

	assert p[0] == q[0]
	for index,form in enumerate(forms,start=1):
		assert p[index]+q[index] == q[index]
		assert q[index] == q[index-1].quotient(S.ideal(form))
		top = p[index-1].quotient(S.ideal(form))
		assert top+q[index] == q[index]
		error_hilbert = quotient_hilbert(top,p[index])
		assert error_hilbert == expected_errors[index-1]

		F = quotient_hilbert(q[index],p[index])
		Fprevious = quotient_hilbert(q[index-1],p[index-1])
		cokernel_bottom = p[index-1]+S.ideal(form)*q[index]
		cokernel = quotient_hilbert(q[index-1],cokernel_bottom)
		u = F.parent().gen()
		assert u*error_hilbert-u*F+Fprevious-cokernel == 0

	assert p[-1] == image_ideal(P0.quotient(R.ideal(e)))
	assert p[-1] == Jambient
	assert q[-1] == Jintrinsic
	assert quotient_hilbert(q[-1],p[-1]) == 1

u = P0.hilbert_series().parent().gen()
verify_order([t1,t3],[x,y],[0,1])
verify_order([t3,t1],[y,x],[u,0])

print("PASS: both orderings satisfy the successive exact sequences")
print("PASS: the degree and length bounds equal one")
print("VERIFIED: the selected exact data satisfy the factorwise formulas.")


==> anc/verify_fixed_rank_boundary.m2 <==
-- Independent Macaulay2 audit for the fixed-rank obstruction family.
--
-- It checks q=2 and q=3 by direct polynomial colon computations, and it
-- also checks the all-family local codimension from the three linear forms.

verifyCheck = (label, condition) -> (
    if not condition then error("FAILED: " | label);
    print("PASS: " | label);
    );

print "=== Fixed-rank boundary verification ===";

R2 = QQ[a1,b1,c1,d1,e1,a2,b2,c2,d2,e2,
        MonomialOrder => GRevLex];
U2 = ideal(
    a1+b1+c1+d1+e1,
    2*a1+3*d1+3*e1,
    3*a1+3*b1+2*c1+3*e1,
    a2+b2+c2+d2+e2,
    2*a2+3*d2+3*e2,
    3*a2+3*b2+2*c2+3*e2,
    a2-a1,d2-d1
    );
cprod2 = c1*c2;
dprod2 = d1*d2;
bprod2 = b1*b2;
eprod2 = e1*e2;
M2 = ideal(cprod2,dprod2);
P2 = ideal(bprod2*dprod2,cprod2*eprod2);
left2 = trim((U2*M2+P2) : ideal(cprod2));
right2 = trim((U2+P2) : ideal(cprod2));

S2 = QQ[x,y,MonomialOrder => GRevLex];
lambda2 = 2*x+3*y;
mu2 = 3*x+y;
z2 = x+y;
phi2 = map(S2,R2,{
    3*x,lambda2,-3*z2,z2,-mu2,
    3*x,lambda2,-3*z2,z2,-mu2
    });
leftImage2 = trim phi2 left2;
rightImage2 = trim phi2 right2;
expectedLeft2 = trim ideal(mu2^2,lambda2^2*z2^2);
expectedRight2 = trim ideal(lambda2^2,mu2^2);
singleton2 = trim ideal(z2^2,mu2^2);
allIntrinsic2 = trim intersect(expectedRight2,singleton2);
threePowers2 = trim ideal(lambda2^2,z2^2,mu2^2);

verifyCheck("q=2 left image under the Gale map",
    leftImage2 == expectedLeft2);
verifyCheck("q=2 right image under the Gale map",
    rightImage2 == expectedRight2);
verifyCheck("q=2 colengths are 8 and 4",
    degree(S2/leftImage2) == 8 and degree(S2/rightImage2) == 4);
verifyCheck("q=2 all-family local codimension is 3",
    degree(S2/threePowers2) == 3 and
    degree(S2/expectedLeft2)-degree(S2/allIntrinsic2) == 3);
verifyCheck("q=2 defect Hilbert series is u^2+2u^3+u^4",
    hilbertFunction(0,S2/leftImage2)-hilbertFunction(0,S2/rightImage2) == 0 and
    hilbertFunction(1,S2/leftImage2)-hilbertFunction(1,S2/rightImage2) == 0 and
    hilbertFunction(2,S2/leftImage2)-hilbertFunction(2,S2/rightImage2) == 1 and
    hilbertFunction(3,S2/leftImage2)-hilbertFunction(3,S2/rightImage2) == 2 and
    hilbertFunction(4,S2/leftImage2)-hilbertFunction(4,S2/rightImage2) == 1 and
    hilbertFunction(5,S2/leftImage2)-hilbertFunction(5,S2/rightImage2) == 0);

R3 = QQ[A1,B1,C1,D1,E1,A2,B2,C2,D2,E2,
        A3,B3,C3,D3,E3,MonomialOrder => GRevLex];
U3 = ideal(
    A1+B1+C1+D1+E1,
    2*A1+3*D1+3*E1,
    3*A1+3*B1+2*C1+3*E1,
    A2+B2+C2+D2+E2,
    2*A2+3*D2+3*E2,
    3*A2+3*B2+2*C2+3*E2,
    A3+B3+C3+D3+E3,
    2*A3+3*D3+3*E3,
    3*A3+3*B3+2*C3+3*E3,
    A2-A1,D2-D1,A3-A1,D3-D1
    );
Cprod3 = C1*C2*C3;
Dprod3 = D1*D2*D3;
Bprod3 = B1*B2*B3;
Eprod3 = E1*E2*E3;
M3 = ideal(Cprod3,Dprod3);
P3 = ideal(Bprod3*Dprod3,Cprod3*Eprod3);
left3 = trim((U3*M3+P3) : ideal(Cprod3));
right3 = trim((U3+P3) : ideal(Cprod3));

S3 = QQ[X,Y,MonomialOrder => GRevLex];
lambda3 = 2*X+3*Y;
mu3 = 3*X+Y;
z3 = X+Y;
phi3 = map(S3,R3,{
    3*X,lambda3,-3*z3,z3,-mu3,
    3*X,lambda3,-3*z3,z3,-mu3,
    3*X,lambda3,-3*z3,z3,-mu3
    });
leftImage3 = trim phi3 left3;
rightImage3 = trim phi3 right3;
expectedLeft3 = trim ideal(mu3^3,lambda3^3*z3^3);
expectedRight3 = trim ideal(lambda3^3,mu3^3);
singleton3 = trim ideal(z3^3,mu3^3);
allIntrinsic3 = trim intersect(expectedRight3,singleton3);
threePowers3 = trim ideal(lambda3^3,z3^3,mu3^3);

verifyCheck("q=3 left image under the Gale map",
    leftImage3 == expectedLeft3);
verifyCheck("q=3 right image under the Gale map",
    rightImage3 == expectedRight3);
verifyCheck("q=3 colengths are 18 and 9",
    degree(S3/leftImage3) == 18 and degree(S3/rightImage3) == 9);
verifyCheck("q=3 all-family local codimension is 7",
    degree(S3/threePowers3) == 7 and
    degree(S3/expectedLeft3)-degree(S3/allIntrinsic3) == 7);
verifyCheck("q=3 defect Hilbert series is u^3(1+u+u^2)^2",
    hilbertFunction(0,S3/leftImage3)-hilbertFunction(0,S3/rightImage3) == 0 and
    hilbertFunction(1,S3/leftImage3)-hilbertFunction(1,S3/rightImage3) == 0 and
    hilbertFunction(2,S3/leftImage3)-hilbertFunction(2,S3/rightImage3) == 0 and
    hilbertFunction(3,S3/leftImage3)-hilbertFunction(3,S3/rightImage3) == 1 and
    hilbertFunction(4,S3/leftImage3)-hilbertFunction(4,S3/rightImage3) == 2 and
    hilbertFunction(5,S3/leftImage3)-hilbertFunction(5,S3/rightImage3) == 3 and
    hilbertFunction(6,S3/leftImage3)-hilbertFunction(6,S3/rightImage3) == 2 and
    hilbertFunction(7,S3/leftImage3)-hilbertFunction(7,S3/rightImage3) == 1 and
    hilbertFunction(8,S3/leftImage3)-hilbertFunction(8,S3/rightImage3) == 0);

print "VERIFIED: fixed-rank defect lengths are 4 for q=2 and 9 for q=3,";
print "          and all-family local codimensions are 3 and 7.";


==> anc/verify_fixed_rank_boundary.sage <==
"""Exact finite audit for the fixed-rank obstruction family.

Run with SageMath 10.9 (Z3 4.15.3 is used for the integer feasibility checks):

    sage verify_fixed_rank_boundary.sage

The proofs for arbitrary q are the two-generator module presentation in
Theorem thm:fixed-rank-unbounded and the three-linear-form calculation in
Theorem thm:fixed-rank-unbounded-solution-codimension.  This certificate
checks q=1,2,3,4 independently by polynomial computations and checks the
same-coset fake-exponent equations over all integer pairs.  It does not
extrapolate the polynomial calculations from these four values.
"""

import z3


def repeated_gale_dual(blocks):
    """Return a Gale dual obtained by vertically repeating the five-row block."""
    base = matrix(ZZ, [
        [3, 0],
        [2, 3],
        [-3, -3],
        [1, 1],
        [-3, -1],
    ])
    return block_matrix(blocks, 1, [base for _ in range(blocks)])


def product(entries):
    """Return the product of a nonempty list of ring elements."""
    answer = entries[0].parent().one()
    for entry in entries:
        answer *= entry
    return answer


def support_at(B, v, point):
    """Return the one-based negative support at one lattice point."""
    shifted = v + B * vector(ZZ, point)
    return tuple(j + 1 for j, value in enumerate(shifted) if value < 0)


def verify_same_coset_fake_exponents():
    """Solve the fake-indicial equations in the lattice coset exactly."""
    p, r = z3.Ints("same_coset_p same_coset_r")
    b = 2 * p + 3 * r
    c = -3 * p - 3 * r - 1
    d = p + r
    e = -3 * p - r
    fake_conditions = z3.And(
        z3.Or(*[c == value for value in range(3)],
              *[e == value for value in range(3)]),
        z3.Or(*[b == value for value in range(3)], d == 0),
        z3.Or(b == 0, e == 0, e == 1),
    )
    solver = z3.Solver()
    solver.add(fake_conditions)
    solver.add(z3.Not(z3.Or(
        z3.And(p == 0, r == 0),
        z3.And(p == -3, r == 2),
    )))
    assert solver.check() == z3.unsat

    for expected in [(0, 0), (-3, 2)]:
        solver = z3.Solver()
        solver.add(fake_conditions, p == expected[0], r == expected[1])
        assert solver.check() == z3.sat


def verify_support_geometry(blocks, repeated_B):
    """Audit the realized negative supports, the distinguished collection, and their support fibers."""
    base_B = repeated_gale_dual(1)
    base_v = vector(ZZ, [-1, 0, -1, 0, 0])
    realized = []
    nonnegative_at_41 = []
    fiber_witnesses = {}
    for support_mask in range(1 << 5):
        p, r = z3.Ints(f"p_{blocks}_{support_mask} r_{blocks}_{support_mask}")
        solver = z3.Solver()
        for j in range(5):
            linear = int(base_B[j, 0]) * p + int(base_B[j, 1]) * r
            if support_mask & (1 << j):
                solver.add(linear <= -int(base_v[j]) - 1)
            else:
                solver.add(linear >= -int(base_v[j]))
        if solver.check() == z3.unsat:
            continue
        model = solver.model()
        point = tuple(
            model.eval(variable, model_completion=True).as_long()
            for variable in (p, r)
        )
        support = support_at(base_B, base_v, point)
        realized.append(support)
        fiber_witnesses[support] = point
        solver.push()
        solver.add(-p + 41 * r < 0)
        if solver.check() == z3.unsat:
            nonnegative_at_41.append(support)
        solver.pop()

    expected_realized = [
        (1, 3), (1, 4), (2, 4), (1, 2, 4),
        (3, 5), (1, 3, 5), (2, 3, 5), (2, 4, 5),
    ]
    expected_distinguished = [(1, 3), (1, 4), (1, 3, 5)]
    assert realized == expected_realized
    assert nonnegative_at_41 == expected_distinguished

    # The support fibers of the three members of the distinguished collection
    # lie in the saturated quadrant
    # p <= 0, r >= 0.
    for support in expected_distinguished:
        support_mask = sum(1 << (j - 1) for j in support)
        p, r = z3.Ints(f"contain_p_{blocks}_{support_mask} "
                       f"contain_r_{blocks}_{support_mask}")
        solver = z3.Solver()
        for j in range(5):
            linear = int(base_B[j, 0]) * p + int(base_B[j, 1]) * r
            if support_mask & (1 << j):
                solver.add(linear <= -int(base_v[j]) - 1)
            else:
                solver.add(linear >= -int(base_v[j]))
        solver.add(z3.Or(p > 0, r < 0))
        assert solver.check() == z3.unsat

    # These points have negative weight -p + alpha*r for every alpha > 39.
    negative_witnesses = {
        (2, 4): (1, -3),
        (1, 2, 4): (-39, -1),
        (3, 5): (1, 0),
        (2, 3, 5): (1, -1),
        (2, 4, 5): (1, -2),
    }
    for support, point in negative_witnesses.items():
        assert support_at(base_B, base_v, point) == support
        assert -point[0] + 39 * point[1] <= 0

    # Repeating B and v repeats each support in every coordinate block.
    repeated_v = vector(ZZ, list(base_v) * blocks)
    for support, point in fiber_witnesses.items():
        expected_repetition = tuple(
            5 * block + j
            for block in range(blocks)
            for j in support
        )
        assert support_at(repeated_B, repeated_v, point) == expected_repetition


def verify_toric_groebner_basis(blocks, A):
    """Check the repeated three-element toric Groebner basis."""
    weights = [20, 41, 18, 1, 30] * blocks
    names = [
        f"d{i + 1}_{j + 1}"
        for i in range(blocks)
        for j in range(5)
    ]
    ring = PolynomialRing(
        QQ,
        5 * blocks,
        names=names,
        order=TermOrder("wdeglex", weights),
    )
    variables = ring.gens()
    rows = [
        variables[5 * i:5 * i + 5]
        for i in range(blocks)
    ]
    D = [
        product([row[j] for row in rows])
        for j in range(5)
    ]
    expected = [
        D[2]^3 * D[4]^3 - D[0]^3 * D[1]^2 * D[3],
        D[1]^3 * D[3] - D[2]^3 * D[4],
        D[1] * D[4]^2 - D[0]^3,
    ]
    toric_ideal = ToricIdeal(A, polynomial_ring=ring)
    groebner_basis = list(toric_ideal.groebner_basis())
    assert ring.ideal(groebner_basis) == ring.ideal(expected)
    assert {f.lm() for f in groebner_basis} == {
        f.lm() for f in expected
    }


def verify_colons(blocks):
    """Check the images of both colon ideals and the defect Hilbert series."""
    B = repeated_gale_dual(blocks)
    verify_support_geometry(blocks, B)
    A = B.transpose().right_kernel().basis_matrix()
    assert A.nrows() == 5 * blocks - 2
    assert A.ncols() == 5 * blocks
    assert A * B == 0
    assert B.matrix_from_rows([1, 3]).determinant() == -1
    assert vector(ZZ, [1] * (5 * blocks)) in A.row_module()
    assert Matroid(matrix=A).is_connected()
    assert Matroid(matrix=B.transpose()).is_connected()
    semigroup_moves = [
        vector(ZZ, [-1, 0]),
        vector(ZZ, [0, 1]),
        vector(ZZ, [-1, 1]),
    ]
    assert semigroup_moves[2] == semigroup_moves[0] + semigroup_moves[1]
    assert abs(matrix(ZZ, semigroup_moves[:2]).determinant()) == 1

    # Computing the full toric ideal is independent of the colon computation.
    # The first three members audit the repeated Groebner basis.
    if blocks <= 3:
        verify_toric_groebner_basis(blocks, A)

    names = [
        f"t{i + 1}_{j + 1}"
        for i in range(blocks)
        for j in range(5)
    ]
    R = PolynomialRing(QQ, names, order="degrevlex")
    variables = R.gens()
    rows = [
        variables[5 * i:5 * i + 5]
        for i in range(blocks)
    ]
    T = [
        product([row[j] for row in rows])
        for j in range(5)
    ]

    euler_generators = [
        sum(A[i, j] * variables[j] for j in range(5 * blocks))
        for i in range(5 * blocks - 2)
    ]
    U = R.ideal(euler_generators)
    M = R.ideal(T[2], T[3])
    P = R.ideal(T[1] * T[3], T[2] * T[4])
    e = T[2]

    left_colon = (U * M + P).quotient(R.ideal(e))
    right_colon = (U + P).quotient(R.ideal(e))

    S = PolynomialRing(QQ, ["x", "y"], order="degrevlex")
    x, y = S.gens()
    lam = 2 * x + 3 * y
    mu = 3 * x + y
    z = x + y
    images = []
    for _ in range(blocks):
        images.extend([3 * x, lam, -3 * z, z, -mu])
    phi = R.hom(images, S)

    left_image = S.ideal([phi(g) for g in left_colon.gens()])
    right_image = S.ideal([phi(g) for g in right_colon.gens()])
    expected_left = S.ideal(mu^blocks, lam^blocks * z^blocks)
    expected_right = S.ideal(lam^blocks, mu^blocks)
    expected_annihilator = S.ideal(mu^blocks, z^blocks)
    all_intrinsic = expected_right.intersection(expected_annihilator)
    three_powers = S.ideal(lam^blocks, z^blocks, mu^blocks)

    assert left_image == expected_left
    assert right_image == expected_right
    assert expected_left.quotient(S.ideal(lam^blocks)) == expected_annihilator

    left_length = ZZ(
        S.ideal(expected_left.groebner_basis())._singular_().vdim()
    )
    right_length = ZZ(
        S.ideal(expected_right.groebner_basis())._singular_().vdim()
    )
    annihilator_length = ZZ(
        S.ideal(expected_annihilator.groebner_basis())._singular_().vdim()
    )
    all_intrinsic_length = ZZ(
        S.ideal(all_intrinsic.groebner_basis())._singular_().vdim()
    )
    three_powers_length = ZZ(
        S.ideal(three_powers.groebner_basis())._singular_().vdim()
    )
    expected_all_family_defect = (3 * blocks^2 + 3) // 4
    assert left_length == 2 * blocks^2
    assert right_length == blocks^2
    assert annihilator_length == blocks^2
    assert left_length - right_length == blocks^2
    assert three_powers_length == expected_all_family_defect
    assert left_length - all_intrinsic_length == three_powers_length

    hilbert_difference = (
        expected_left.hilbert_series()
        - expected_right.hilbert_series()
    )
    # Sage returns the Hilbert series as a polynomial in a default variable.
    h = hilbert_difference.parent().gen()
    expected_hilbert = h^blocks * sum(h^j for j in range(blocks))^2
    assert hilbert_difference == expected_hilbert

    print(
        "q=",
        blocks,
        "left_length=",
        left_length,
        "right_length=",
        right_length,
        "defect_length=",
        left_length - right_length,
        "all_family_local_codimension=",
        three_powers_length,
        "hilbert=",
        hilbert_difference,
    )


verify_same_coset_fake_exponents()

for q in range(1, 5):
    verify_colons(q)

print(
    "VERIFIED: fixed lattice rank two, connected column matroid, "
    "normality of the affine semigroup generated by reduced Groebner basis vectors, the support fibers indexed by the distinguished collection, "
    "defect Hilbert series u^q(1+u+...+u^(q-1))^2, "
    "all-family local codimension ceil(3*q^2/4), and the exact same-coset "
    "fake-exponent set {(0,0),(-3,2)} "
    "for q=1,2,3,4."
)


==> anc/verify_intrinsic_perturbation_defect.rr <==
/* Independent Risa/Asir certificate for the codimension-two example.
   ASIRLOADPATH must include the Asir/Contrib package directory containing
   names.rr and oxrfc100.rr. */

import("names.rr")$

/* Derive the toric ideal by eliminating the three parameter variables. */
E = [
  x1-y1*y2^2*y3^3,
  x2-y1*y3^3,
  x3-y1*y3^2,
  x4-y1*y2^3,
  x5-y1*y2^3*y3^3
]$
GE = nd_gr(E,[y1,y2,y3,x1,x2,x3,x4,x5],0,[[2,3],[0,5]])$
printf("ELIMINATION_GB=%a\n",GE)$

F = [
  x3^3*x5^3-x1^3*x2^2*x4,
  x2^3*x4-x3^3*x5,
  x2*x5^2-x1^3
]$
W = newmat(5,5,[
  [20,41,18,1,30],
  [1,0,0,0,0],
  [0,1,0,0,0],
  [0,0,1,0,0],
  [0,0,0,1,0]
])$
GT = nd_gr(F,[x1,x2,x3,x4,x5],0,W)$
printf("TORIC_WEIGHT_GB=%a\n",GT)$

/* Q=U*M+P, where M=<t3,t4>, P=<t2*t4,t3*t5>. */
L1=t1+t2+t3+t4+t5$
L2=2*t1+3*t4+3*t5$
L3=3*t1+3*t2+2*t3+3*t5$
Q=[L1*t3,L2*t3,L3*t3,L1*t4,L2*t4,L3*t4,t2*t4,t3*t5]$
CQ=poly_ideal_colon(Q,[t3],[t1,t2,t3,t4,t5])$
GCQ=nd_gr(CQ,[t1,t2,t3,t4,t5],0,0)$
printf("Q_COLON_T3=%a\n",GCQ)$

EP=[L1,L2,L3,t2*t4,t3*t5]$
CE=poly_ideal_colon(EP,[t3],[t1,t2,t3,t4,t5])$
GCE=nd_gr(CE,[t1,t2,t3,t4,t5],0,0)$
printf("EXTENDED_PREIMAGE=%a\n",GCE)$

PN=[(2*s1+3*s2)*(s1+s2),(-3*s1-3*s2)*(-3*s1-s2)]$
CPN=poly_ideal_colon(PN,[-3*s1-3*s2],[s1,s2])$
GCPN=nd_gr(CPN,[s1,s2],0,0)$
printf("PN_COLON_M=%a\n",GCPN)$

J=[3*s1+s2,(s1+s2)^2]$
GJ=nd_gr(J,[s1,s2],0,0)$
printf("PHI_Q_COLON=%a\n",GJ)$

end$


==> anc/verify_intrinsic_perturbation_defect.sage <==
"""Exact certificate for the intrinsic-perturbation counterexample.

Run with SageMath 10.9 (Z3 4.15.3 is used for the integer feasibility checks):

    sage verify_intrinsic_perturbation_defect.sage
"""

import z3


def mask(support):
    return sum(1 << (j - 1) for j in support)


def support_at(B, v, point):
    value = v + B * vector(ZZ, point)
    return tuple(j + 1 for j, entry in enumerate(value) if entry < 0)


def squarefree_monomial(gens, support):
    ans = gens[0].parent().one()
    for j in support:
        ans *= gens[j - 1]
    return ans


A = matrix(ZZ, [
    [1, 1, 1, 1, 1],
    [2, 0, 0, 3, 3],
    [3, 3, 2, 0, 3],
])
B = matrix(ZZ, [
    [ 3,  0],
    [ 2,  3],
    [-3, -3],
    [ 1,  1],
    [-3, -1],
])
v = vector(ZZ, [-1, 0, -1, 0, 0])
beta = vector(ZZ, [-2, -2, -5])

assert A.rank() == 3
assert A.matrix_from_columns([0, 2, 4]).determinant() == 1
assert A * B == 0
assert A * v == beta
# A 2 by 2 minor of B is -1, so its columns form the saturated kernel.
assert B.matrix_from_rows([1, 3]).determinant() == -1
assert A.right_kernel().basis_matrix().row_module() == B.transpose().row_module()

# The irrational direction used in the paper has w*B=(-1,alpha), alpha>39.
# The rational representative below lies in the same open Groebner cone and
# is used only for exact Groebner-basis computation.
w0 = vector(ZZ, [-1, 20, -3, -20, 9])
assert w0 * B == vector(ZZ, [-1, 40])
positive_weights = [entry + 21 for entry in w0]
RW = PolynomialRing(QQ, 5, names="x1,x2,x3,x4,x5",
                    order=TermOrder("wdeglex", positive_weights))
x1, x2, x3, x4, x5 = RW.gens()
IA = ToricIdeal(A, polynomial_ring=RW)
G = list(IA.groebner_basis())
expected_G = [
    x3^3 * x5^3 - x1^3 * x2^2 * x4,
    x2^3 * x4 - x3^3 * x5,
    x2 * x5^2 - x1^3,
]
assert RW.ideal(G) == RW.ideal(expected_G)
assert {f.lm() for f in G} == {
    x3^3 * x5^3, x2^3 * x4, x2 * x5^2,
}
# Each initial monomial kills x^v (x2 or x5 has exponent zero in v).
assert all(any(v[j] >= 0 and v[j] < exponent
               for j, exponent in enumerate(f.lm().exponents()[0]))
           for f in G)

# Exact Presburger classification of all support fibers.
NS = []
N41 = []
fiber_witnesses = {}
for I in range(1 << 5):
    p, q = z3.Ints(f"p_{I} q_{I}")
    solver = z3.Solver()
    variables = [p, q]
    for j in range(5):
        linear = int(B[j, 0]) * p + int(B[j, 1]) * q
        if I & (1 << j):
            solver.add(linear <= -int(v[j]) - 1)
        else:
            solver.add(linear >= -int(v[j]))
    if solver.check() != z3.sat:
        continue
    NS.append(I)
    model = solver.model()
    fiber_witnesses[I] = tuple(model.eval(z, model_completion=True).as_long()
                           for z in variables)
    solver.push()
    solver.add(-p + 41 * q < 0)
    if solver.check() == z3.unsat:
        N41.append(I)
    solver.pop()

expected_NS_sets = [
    (1,3), (1,4), (2,4), (1,2,4),
    (3,5), (1,3,5), (2,3,5), (2,4,5),
]
expected_N_sets = [(1,3), (1,4), (1,3,5)]
expected_NS = [mask(I) for I in expected_NS_sets]
expected_N = [mask(I) for I in expected_N_sets]
assert NS == expected_NS
assert N41 == expected_N

# These witnesses prove that the support fiber of every realized negative
# support outside N contains a point of negative weight for every real
# alpha>39; the three support fibers indexed by N satisfy p<=0 and q>=0.
negative_witnesses = {
    (2,4): (1,-3),
    (1,2,4): (-39,-1),
    (3,5): (1,0),
    (2,3,5): (1,-1),
    (2,4,5): (1,-2),
}
for support, point in negative_witnesses.items():
    assert support_at(B, v, point) == support
    assert point[0] > 0 or point[1] < 0
    # For q<0 the weight decreases with alpha; at alpha=39 it is
    # already nonpositive.  The q=0 witness has weight -1.
    assert -point[0] + 39 * point[1] <= 0
assert support_at(B, v, (0,0)) == (1,3)
assert support_at(B, v, (-3,2)) == (1,4)
assert support_at(B, v, (0,1)) == (1,3,5)

# Directly certify that every lattice point of the support fiber of each
# member of the distinguished collection is
# in the saturated quadrant p<=0, q>=0.
for support in expected_N_sets:
    I = mask(support)
    p, q = z3.Ints(f"contain_p_{I} contain_q_{I}")
    solver = z3.Solver()
    for j in range(5):
        linear = int(B[j, 0]) * p + int(B[j, 1]) * q
        if I & (1 << j):
            solver.add(linear <= -int(v[j]) - 1)
        else:
            solver.add(linear >= -int(v[j]))
    solver.add(z3.Or(p > 0, q < 0))
    assert solver.check() == z3.unsat

# The reduced Groebner moves have lattice coordinates (-1,0), (0,1),
# and (-1,1).  Their semigroup is the saturated quadrant p<=0, q>=0.
move_coordinates = [vector(ZZ, [-1,0]), vector(ZZ, [0,1]), vector(ZZ, [-1,1])]
assert B * move_coordinates[0] == vector(ZZ, [-3,-2,3,-1,3])
assert B * move_coordinates[1] == vector(ZZ, [0,3,-3,1,-1])
assert move_coordinates[2] == move_coordinates[0] + move_coordinates[1]

# Okuyama--Saito ideals in the t variables.
R = PolynomialRing(QQ, 5, names="t1,t2,t3,t4,t5", order="degrevlex")
t1, t2, t3, t4, t5 = R.gens()
t = vector(R, R.gens())
U = R.ideal(list(A.change_ring(R) * t))
K = {1}
N_sets = [set(I) for I in expected_N_sets]
outside_sets = [set(I) for I in expected_NS_sets if I not in expected_N_sets]
M = R.ideal([squarefree_monomial(R.gens(), set(I) - K) for I in N_sets])
Pgens = [squarefree_monomial(R.gens(), (I | J) - K)
         for I in N_sets for J in outside_sets]
P = R.ideal(Pgens)
e = t3
assert M == R.ideal(t3, t4)
assert P == R.ideal(t2 * t4, t3 * t5)

# The one-step factorwise slice fails the facet-rank test exactly
# for the proportional third and fourth rows of B.
factor_slice = P + R.ideal(t3)
assert factor_slice == R.ideal(t3, t2*t4)
assert A.matrix_from_columns([0, 3, 4]).rank() == 3
assert A.matrix_from_columns([0, 1, 4]).rank() == 2
assert vector(ZZ, B[2]) == -3 * vector(ZZ, B[3])

Q = U * M + P
Lcolon = Q.quotient(R.ideal(e))
extended_preimage = (U + P).quotient(R.ideal(e))
expected_Lcolon = R.ideal(
    2*t1 + 3*t4,
    2*t2 - 7*t4,
    t3 + 3*t4,
    t5,
    t4^2,
)
maximal = R.ideal(R.gens())
assert Lcolon == expected_Lcolon
assert extended_preimage == maximal
assert Lcolon.reduce(t4) != 0
assert Q.reduce(t3 * t4) != 0

# A homogeneous intersection/Tor certificate for the obstruction class.
h = 7*t3*t4 + 6*t2*t4 + t3*t5
assert U.reduce(h) == 0
assert M.reduce(h) == 0
assert Q.reduce(h) != 0
assert Q.reduce(h - 7*t3*t4) == 0

# A chain-level representative in the Koszul complex on the linear forms theta_i.
theta = list(A.change_ring(R) * t)
koszul_cycle = vector(R, [-2*t1, 0, 2*t1/3])
koszul_lift = vector(R, [
    -2*t1 + 6*t4,
    t3/3 - 2*t4,
    2*t1/3,
])
assert all(M.reduce(koszul_lift[j] - koszul_cycle[j]) == 0 for j in range(3))
assert sum(theta[j] * koszul_lift[j] for j in range(3)) == h
assert M.reduce(sum(theta[j] * koszul_cycle[j] for j in range(3))) == 0

# The one-element Koszul class represented by t4 survives the relative cokernel.
assert extended_preimage.reduce(t4) == 0
assert Lcolon.reduce(t4) != 0

# Pass to intrinsic perturbation variables s via Phi(t_j)=(B*s)_j.
S = PolynomialRing(QQ, 2, names="s1,s2", order="degrevlex")
s1, s2 = S.gens()
ell = list(B.change_ring(S) * vector(S, [s1, s2]))
phi = R.hom(ell, S)
assert ell == [3*s1, 2*s1+3*s2, -3*s1-3*s2, s1+s2, -3*s1-s2]
PN = S.ideal([phi(f) for f in P.gens()])
m = phi(e)
target = PN.quotient(S.ideal(m))
image_Lcolon = S.ideal([phi(f) for f in Lcolon.gens()])
expected_image = S.ideal(3*s1+s2, (s1+s2)^2)
assert target == S.ideal(s1, s2)
assert image_Lcolon == expected_image
assert all(target.reduce(f) == 0 for f in image_Lcolon.gens())
assert image_Lcolon != target
assert image_Lcolon.vector_space_dimension() == 2
assert target.vector_space_dimension() == 1
assert phi(t4) == s1 + s2
assert (s1 + s2).derivative(s1) - 3 * (s1 + s2).derivative(s2) == -2

print("VERIFIED")
print("A =")
print(A)
print("B =")
print(B)
print("beta =", beta)
print("toric reduced Groebner basis =", G)
print("realized negative supports =", expected_NS_sets)
print("distinguished supports =", expected_N_sets)
print("affine semigroup generated by reduced Groebner basis vectors in lattice coordinates = {(p,q): p<=0, q>=0}")
print("M =", M.groebner_basis())
print("P =", P.groebner_basis())
print("factorwise slice =", factor_slice.groebner_basis())
print("factorwise facet ranks =", [3, 2])
print("(U*M+P):e =", Lcolon.groebner_basis())
print("(U+P):e =", extended_preimage.groebner_basis())
print("Phi((U*M+P):e) =", image_Lcolon.groebner_basis())
print("P_N:m =", target.groebner_basis())
print("defect length =", 1)
print("missing operator = d/ds1 - 3 d/ds2")
print("missing leading logarithm = 3 log(x1)-7 log(x2)+6 log(x3)-2 log(x4)")
print("Koszul cycle =", koszul_cycle)
print("Koszul boundary =", h)


==> anc/verify_ordered_distinguished_candidate.m2 <==
-- Independent Macaulay2 audit of the example with an ordered distinguished
-- collection.
--
-- The Sage certificate computes the two colon ideals from the combinatorial
-- data; this file recomputes them from the matrices alone.
-- The name distColl avoids the protected global of ReesAlgebra.m2.

n = 5;
A = matrix{{20,-5,3,0,0},{-3,2,-1,1,0},{-16,4,-1,0,1}};
B = matrix{{0,-1},{3,-4},{5,0},{-1,5},{-7,0}};

assert(A*B == 0);

R = QQ[t_1..t_5];
tv = transpose matrix{{t_1,t_2,t_3,t_4,t_5}};
U = ideal flatten entries (A * tv);

-- Realized supports and the distColl collection, as produced by the search.
realized = {{2,3},{1,2,3},{3,4},{2,3,4},{1,5},{1,2,5},{4,5},{1,4,5}};
distColl = {{3,4},{4,5}};
I0 = {4,5};

containedIn = (s, t) -> all(s, j -> member(j, t));
inN = s -> any(distColl, d -> set d === set s);

-- Ordered: every realized support inside a member is again a member.
orderedFails = select(
	flatten for d in distColl list (
		for s in realized list (if containedIn(s, d) and not inN s then s else null)
	),
	x -> x =!= null);
<< "ordered failures: " << orderedFails << endl;
assert(#orderedFails == 0);

K = toList(set distColl#0 * set distColl#1);
for d in distColl do K = toList(set K * set d);
<< "K = " << K << endl;

mono = s -> product(select(s, j -> not member(j, K)) / (j -> t_j));
e = mono I0;
<< "e = " << e << endl;

M = ideal(distColl / mono);
outside = select(realized, s -> not inN s);
P = ideal(
	flatten for d in distColl list
		for s in outside list mono(toList(set d + set s)));

lhs = quotient(U*M + P, ideal e);
rhs = quotient(U + P, ideal e);

<< "(U M + P):e = " << toString mingens lhs << endl;
<< "(U + P):e   = " << toString mingens rhs << endl;
<< "the two colon ideals are equal: " << (lhs == rhs) << endl;

if lhs == rhs then (
	<< "M2 REJECTS: the colon ideals agree" << endl;
) else (
	<< "M2 CONFIRMS: the colon ideals differ" << endl;
	<< "quotient length = " << degree (rhs/lhs) << endl;
);


==> anc/verify_ordered_distinguished_candidate.sage <==
"""Exact audit of the example with an ordered distinguished collection.

Run with SageMath 10.9 (Z3 4.15.3 is used for the integer feasibility checks):

    sage verify_ordered_distinguished_candidate.sage

This certificate checks the configuration, the genericity of the weight, the
fake exponent, whether its distinguished collection is ordered, and the two
colon ideals whose difference is the obstruction.  The integer feasibility
questions are decided by Z3, and the ideal computations are carried out over
the rational numbers.

The manuscript states Theorem thm:ordered-distinguished-counterexample for the
irrational weight w=(11+sqrt(2)/100,1,0,0,0), whose direction wB is
proportional to no row of B.  This certificate instead uses the integral weight
w=(1101,100,0,0,0), for which wB=(300,-1501) is likewise proportional to no
row of B, since exact algebraic arithmetic is outside the arithmetic used here.
The two weights produce the same realized negative supports, the same
distinguished collection, and the same two colon ideals; the manuscript proves
the assertions for the irrational weight.
"""
from itertools import combinations, product
from random import Random

from sage.numerical.mip import MIPSolverException
try:
    import z3
except ImportError:
    z3 = None

def subsets(n):
    return list(range(1 << n))


def bit_intersection(family, n):
    ans = (1 << n) - 1
    for mask in family:
        ans &= mask
    return ans


def monomial_from_mask(gens, mask):
    ans = gens[0].parent().one()
    for j, var in enumerate(gens):
        if mask & (1 << j):
            ans *= var
    return ans


def boundary_data(R, N, NS, I0):
    """Return K, M, P, e for the Okuyama--Saito support family."""
    n = R.ngens()
    t = R.gens()
    K = int(bit_intersection(N, n))
    # In a .sage file, ``^`` is pre-parsed as exponentiation, so use the
    # subtraction identity for the complement of a bit mask.
    not_K = ((1 << int(n)) - 1) - K
    msupports = {int(I) & not_K for I in N}
    msupports = sorted(
        g for g in msupports
        if not any(h != g and (h & g) == h for h in msupports)
    )
    M = R.ideal([monomial_from_mask(t, g) for g in msupports])
    outside = [J for J in NS if J not in N]
    psupports = {
        (int(I) | int(J)) & not_K
        for I in N for J in outside
    }
    psupports = sorted(
        g for g in psupports
        if not any(h != g and (h & g) == h for h in psupports)
    )
    pgens = [monomial_from_mask(t, g) for g in psupports]
    P = R.ideal(pgens) if pgens else R.ideal(0)
    e = monomial_from_mask(t, int(I0) & not_K)
    return K, M, P, e


def equality_data(A, N, NS, I0):
    n = A.ncols()
    R = PolynomialRing(QQ, n, names=[f"t{i+1}" for i in range(n)],
                       order="degrevlex")
    t = vector(R, R.gens())
    U = R.ideal(list(A.change_ring(R) * t))
    K, M, P, e = boundary_data(R, N, NS, I0)
    Q = U * M + P
    lhs = Q.quotient(R.ideal(e))
    rhs = (U + P).quotient(R.ideal(e))
    witness = None
    for f in rhs.groebner_basis():
        rem = lhs.reduce(f)
        if rem:
            witness = rem
            break
    return {
        "ring": R, "U": U, "K": K, "M": M, "P": P, "e": e,
        "Q": Q, "lhs": lhs, "rhs": rhs, "witness": witness,
    }


def masks_to_sets(family, n):
    return [tuple(j + 1 for j in range(n) if I & (1 << j))
            for I in family]


def minimal_squarefree_generators(N, n):
    """Minimal supports of the monomial generators of M_N."""
    K = bit_intersection(N, n)
    all_bits = (1 << n) - 1
    supports = {int(I) & (all_bits - int(K)) for I in N}
    if 0 in supports:
        return [0]
    return sorted(
        g for g in supports
        if not any(h != g and (h & g) == h for h in supports)
    )


def facets_from_minimal_nonfaces(n, minimal_nonfaces):
    """Facets of the complex with the given squarefree minimal nonfaces."""
    if 0 in minimal_nonfaces:
        return []
    faces = [
        F for F in subsets(n)
        if not any((int(g) & int(F)) == int(g) for g in minimal_nonfaces)
    ]
    return sorted(
        int(F) for F in faces
        if not any(F != G and (int(F) & int(G)) == int(F) for G in faces)
    )


def all_faces_from_facets(facets):
    faces = {0}
    for facet in facets:
        subface = int(facet)
        while True:
            faces.add(subface)
            if subface == 0:
                break
            subface = (subface - 1) & int(facet)
    return sorted(faces)


def boundary_rank(face_masks, dimension):
    """Rank over QQ of C_dimension -> C_(dimension-1)."""
    domain = [F for F in face_masks if int(F).bit_count() == dimension + 1]
    if dimension == 0:
        return 1 if domain else 0
    codomain = [F for F in face_masks if int(F).bit_count() == dimension]
    row = {F: i for i, F in enumerate(codomain)}
    matrix_entries = matrix(QQ, len(codomain), len(domain), 0)
    for column, face in enumerate(domain):
        vertices = [j for j in range(int(face).bit_length()) if face & (1 << j)]
        for position, vertex in enumerate(vertices):
            boundary_face = int(face) - (1 << vertex)
            matrix_entries[row[boundary_face], column] = (-1) ** position
    return matrix_entries.rank()


def reduced_homology_dimensions(face_masks):
    """Reduced homology dimensions of a finite complex over QQ."""
    if not face_masks:
        return {}
    top_dimension = max(int(F).bit_count() - 1 for F in face_masks)
    dimensions = {}
    for dimension in range(max(0, top_dimension) + 1):
        chain_dimension = sum(
            1 for F in face_masks if int(F).bit_count() == dimension + 1
        )
        outgoing_rank = boundary_rank(face_masks, dimension)
        incoming_rank = (
            boundary_rank(face_masks, dimension + 1)
            if dimension < top_dimension else 0
        )
        dimensions[dimension] = chain_dimension - outgoing_rank - incoming_rank
    return dimensions


def link_faces(face, complex_faces):
    """Faces of the link, represented on the original vertex set."""
    return sorted(
        int(G) for G in complex_faces
        if (int(G) & int(face)) == 0 and (int(G) | int(face)) in complex_faces
    )


def is_cohen_macaulay_complex(facets):
    """Reisner's criterion over QQ, including the empty face."""
    if not facets:
        return False
    facet_sizes = {int(F).bit_count() for F in facets}
    if len(facet_sizes) != 1:
        return False
    complex_faces = set(all_faces_from_facets(facets))
    for face in sorted(complex_faces):
        link = link_faces(face, complex_faces)
        link_dimension = max(int(F).bit_count() - 1 for F in link)
        homology = reduced_homology_dimensions(link)
        if any(homology.get(i, 0) != 0 for i in range(max(0, link_dimension))):
            return False
    return True


def finite_colength(ideal):
    try:
        return ZZ(ideal.vector_space_dimension())
    except (ArithmeticError, TypeError, ValueError):
        return None


def classification_data(A, N, data):
    """Combinatorial and homological invariants of one support family."""
    n = A.ncols()
    minimal_nonfaces = minimal_squarefree_generators(N, n)
    facets = facets_from_minimal_nonfaces(n, minimal_nonfaces)
    facet_ranks = {
        int(F): A.matrix_from_columns(
            [j for j in range(n) if int(F) & (1 << j)]
        ).rank()
        for F in facets
    }
    intersection = data["U"].intersection(data["M"])
    tor_vanishing = intersection == data["U"] * data["M"]
    lhs_colength = finite_colength(data["lhs"])
    rhs_colength = finite_colength(data["rhs"])
    defect_length = None
    if lhs_colength is not None and rhs_colength is not None:
        defect_length = lhs_colength - rhs_colength
    return {
        "minimal_nonfaces": minimal_nonfaces,
        "facets": facets,
        "facet_ranks": facet_ranks,
        "pure": len({int(F).bit_count() for F in facets}) <= 1,
        "cohen_macaulay": is_cohen_macaulay_complex(facets),
        "tor_vanishing": tor_vanishing,
        "tor_intersection": intersection,
        "lhs_colength": lhs_colength,
        "rhs_colength": rhs_colength,
        "defect_length": defect_length,
    }


def classify_support_fibers_mip(B, v, weight):
    """Compute NS and N_v exactly by integer feasibility/optimization."""
    n, r = B.nrows(), B.ncols()
    c = vector(ZZ, weight) * B
    NS = []
    N = set()
    minima = {}
    for I in subsets(n):
        started = time.monotonic()
        mip = MixedIntegerLinearProgram(maximization=False, solver="GLPK")
        z = mip.new_variable(integer=True, nonnegative=False)
        ieqs = []
        for j in range(n):
            expr = sum(ZZ(B[j, k]) * z[k] for k in range(r))
            if int(I) & (1 << j):
                mip.add_constraint(expr, max=-ZZ(v[j]) - 1)
                ieqs.append([-ZZ(v[j]) - 1] + [-ZZ(B[j, k]) for k in range(r)])
            else:
                mip.add_constraint(expr, min=-ZZ(v[j]))
                ieqs.append([ZZ(v[j])] + [ZZ(B[j, k]) for k in range(r)])
        mip.set_objective(0)
        try:
            mip.solve()
        except MIPSolverException:
            continue

        NS.append(int(I))
        recession = Polyhedron(ieqs=[[0] + row[1:] for row in ieqs], base_ring=QQ)
        unbounded_below = any(vector(QQ, ray) * vector(QQ, c) < 0
                              for ray in recession.rays_list())
        unbounded_below = unbounded_below or any(
            vector(QQ, line) * vector(QQ, c) != 0
            for line in recession.lines_list())
        if unbounded_below:
            minima[int(I)] = None
            continue

        mip.set_objective(sum(ZZ(c[k]) * z[k] for k in range(r)))
        optimum = mip.solve()
        optimum = ZZ(round(optimum))
        minima[int(I)] = optimum
        if optimum >= 0:
            N.add(int(I))
        if os.environ.get("SEARCH_DEBUG") == "1":
            print(f"subset {int(I)+1}/{1<<n}: {time.monotonic()-started:.3f}s", flush=True)
    return NS, N, minima


def classify_support_fibers_z3(B, v, weight):
    """Compute NS and N_v exactly by deciding feasibility once for each subset of
    the coordinates, then deciding, for each realized negative support, whether
    its support fiber contains a point of negative weight."""
    if z3 is None:
        return classify_support_fibers_mip(B, v, weight)
    n, r = B.nrows(), B.ncols()
    c = vector(ZZ, weight) * B
    NS = []
    N = set()
    certificates = {}
    for I in subsets(n):
        zs = [z3.Int(f"z_{int(I)}_{k}") for k in range(r)]
        solver = z3.Solver()
        for j in range(n):
            expr = sum(int(B[j, k]) * zs[k] for k in range(r))
            if int(I) & (1 << j):
                solver.add(expr <= -int(v[j]) - 1)
            else:
                solver.add(expr >= -int(v[j]))
        status = solver.check()
        if status == z3.unsat:
            continue
        if status != z3.sat:
            raise RuntimeError(f"Z3 returned {status} on subset {I}")
        NS.append(int(I))
        point_model = solver.model()
        point = tuple(point_model.eval(z, model_completion=True).as_long() for z in zs)
        objective = sum(int(c[k]) * zs[k] for k in range(r))
        solver.push()
        solver.add(objective < 0)
        negative_status = solver.check()
        if negative_status == z3.unsat:
            N.add(int(I))
            certificates[int(I)] = {"point": point, "negative": None}
        elif negative_status == z3.sat:
            negative_model = solver.model()
            negative_point = tuple(negative_model.eval(z, model_completion=True).as_long()
                                   for z in zs)
            negative_value = sum(int(c[k]) * negative_point[k] for k in range(r))
            certificates[int(I)] = {
                "point": point,
                "negative": (negative_point, negative_value),
            }
        else:
            raise RuntimeError(f"Z3 returned {negative_status} on negative test {I}")
        solver.pop()
    return NS, N, certificates


def initial_supports(A, weight):
    """Reduced toric Groebner basis and supports of its initial monomials."""
    n = A.ncols()
    shift = 1 - min(weight)
    positive_weight = [ZZ(x + shift) for x in weight]
    order = TermOrder("wdeglex", positive_weight)
    R = PolynomialRing(QQ, n, names=[f"x{i+1}" for i in range(n)], order=order)
    I = ToricIdeal(A, polynomial_ring=R)
    G = list(I.groebner_basis())
    supports = []
    for f in G:
        exponents = tuple(int(x) for x in f.lm().exponents()[0])
        supports.append(sum(1 << j for j, exponent in enumerate(exponents) if exponent))
    return G, supports


def minimal_masks(family):
    """Inclusion-minimal members of a family of bit masks."""
    masks = {int(member) for member in family}
    return sorted(
        member for member in masks
        if not any(
            other != member and (other & member) == other
            for other in masks
        )
    )


def os_boundary_equality(B, N, NS, I0):
    """Test P_N:m = P_{B_N} in the two-variable Gale chart."""
    n = B.nrows()
    S = PolynomialRing(QQ, ["s1", "s2"], order="degrevlex")
    s1, s2 = S.gens()
    forms = [
        int(B[j, 0]) * s1 + int(B[j, 1]) * s2
        for j in range(n)
    ]
    K = int(bit_intersection(N, n))
    not_K = (1 << n) - 1 - K
    not_I0 = (1 << n) - 1 - int(I0)
    outside = [int(J) for J in NS if int(J) not in N]
    boundary_masks = minimal_masks(
        (int(I) | int(J)) & not_K
        for I in N for J in outside
    )
    boundary = S.ideal([
        prod(forms[j] for j in range(n) if support & (1 << j))
        for support in boundary_masks
    ])
    distinguished = prod(
        forms[j] for j in range(n)
        if (int(I0) & not_K) & (1 << j)
    )
    pb_masks = minimal_masks(int(J) & not_I0 for J in outside)
    pb = S.ideal([
        prod(forms[j] for j in range(n) if support & (1 << j))
        for support in pb_masks
    ])
    return boundary.quotient(S.ideal(distinguished)) == pb


def is_ordered(N, NS):
	"""Downward closure of N inside the realized supports NS."""
	members = set(int(I) for I in N)
	for I in members:
		for J in NS:
			J = int(J)
			if J | I == I and J not in members:
				return False
	return True


def proportional(u, v):
	return u[0] * v[1] == u[1] * v[0]


def generic_weight(A, weight):
	"""The w-initial ideal of the toric ideal is monomial.

	Equivalently every binomial of the reduced Groebner basis has strictly
	positive w-weight on its exponent difference, so no tie is broken by the
	refining order.  A weight on a Groebner wall fails this test.
	"""
	G, _ = initial_supports(A, weight)
	w = [ZZ(entry) for entry in weight]
	for f in G:
		exponents = f.exponents()
		if len(exponents) < 2:
			continue
		initial_exponent = exponents[0]
		for other in exponents[1:]:
			gap = sum(
				w[j] * (ZZ(initial_exponent[j]) - ZZ(other[j]))
				for j in range(len(w))
			)
			if gap <= 0:
				return False
	return True


def moving_rows(B, v):
	"""Indices with an integral coordinate and a nonzero row of B."""
	return [
		j for j in range(B.nrows())
		if v[j] in ZZ and (B[j, 0], B[j, 1]) != (0, 0)
	]

CANDIDATE = {
	"B": [(0, -1), (3, -4), (5, 0), (-1, 5), (-7, 0)],
	"v": (0, 1, 0, -2, -3),
	"weight": (1101, 100, 0, 0, 0),
}

failures = []


def check(name, ok, detail=""):
	print(("PASS " if ok else "FAIL ") + name + ((": " + detail) if detail else ""), flush=True)
	if not ok:
		failures.append(name)


B = matrix(ZZ, CANDIDATE["B"])
v = vector(ZZ, CANDIDATE["v"])
weight = vector(ZZ, CANDIDATE["weight"])
n = B.nrows()
A = B.transpose().right_kernel_matrix()
beta = A * v

print("A =")
print(A, flush=True)
print("B =")
print(B, flush=True)
print(f"v = {tuple(v)}, w = {tuple(weight)}, beta = {tuple(beta)}", flush=True)

check("A B = 0", (A * B).is_zero())
check("B has rank 2", B.rank() == 2)
check("columns of B form a Z-basis of L",
      gcd(B.minors(2)) == 1)

# Homogeneity: some rational row vector h has h A = (1,...,1).
ones = vector(QQ, [1] * n)
try:
	h = A.change_ring(QQ).transpose().solve_right(ones)
	homogeneous = True
except ValueError:
	h = None
	homogeneous = False
check("A is homogeneous", homogeneous, "" if h is None else f"h = {tuple(h)}")

check("w is generic", generic_weight(A, weight))

NS, N, certificates = classify_support_fibers_z3(B, v, weight)
I0 = sum(1 << j for j, entry in enumerate(v) if entry < 0)
print(f"realized supports = {masks_to_sets(NS, n)}", flush=True)
print(f"distinguished collection = {masks_to_sets(sorted(N), n)}", flush=True)
print(f"I0 = {masks_to_sets([I0], n)[0]}", flush=True)

check("negative support of v is distinguished", I0 in N)
check("distinguished collection is ordered", is_ordered(N, NS))

# For an integral vector the fake indicial equations hold exactly when no
# realized support outside the distinguished collection sits inside I0.
not_I0 = (1 << n) - 1 - int(I0)
fake = not any((int(J) & not_I0) == 0 for J in NS if int(J) not in N)
check("v is a fake exponent", fake)

moving = moving_rows(B, v)
pairs = [
	(i, j) for i in moving for j in moving
	if i < j and proportional((B[i, 0], B[i, 1]), (B[j, 0], B[j, 1]))
]
c = weight * B
parallel = [j for j in moving if proportional(tuple(c), (B[j, 0], B[j, 1]))]
print(f"J_mov(v) = {[j + 1 for j in moving]}", flush=True)
print(f"proportional moving pairs = {[(i + 1, j + 1) for i, j in pairs]}", flush=True)
print(f"direction w B = {tuple(c)}; rows parallel to it = {[j + 1 for j in parallel]}", flush=True)
check("the candidate lies outside the rank 2 vanishing theorem",
      bool(pairs) or bool(parallel))

binary = all(entry in (-1, 0) for j, entry in enumerate(v) if j in moving)
print(f"v is moving-binary: {binary}", flush=True)

data = equality_data(A, N, NS, I0)
invariants = classification_data(A, N, data)
print(f"(U M + P):e = {data['lhs'].groebner_basis()}", flush=True)
print(f"(U + P):e   = {data['rhs'].groebner_basis()}", flush=True)
check("the two colon ideals differ", data["witness"] is not None,
      f"witness = {data['witness']}")
print(f"defect length = {invariants['defect_length']}", flush=True)

# Independent check in the two-variable Gale chart.
os_equal = os_boundary_equality(B, N, NS, I0)
check("the Gale-chart equality also fails", not os_equal)

print("", flush=True)
if failures:
	print("CANDIDATE REJECTED: " + ", ".join(failures), flush=True)
else:
	print("CANDIDATE VERIFIED: ordered distinguished collection with nonzero obstruction", flush=True)


==> anc/verify_rank_two_classification.m2 <==
-- Independent Macaulay2 audit for a rank 2 pair of fake exponents with equal negative support.
--
-- The proof for a general negative support family is the finite module presentation in the manuscript.
-- This file checks the two direct polynomial colons and their images under
-- the Gale map for the two fake exponents.

verifyCheck = (label, condition) -> (
    if not condition then error("FAILED: " | label);
    print("PASS: " | label);
    );

print "=== Rank-two boundary classification verification ===";

R = QQ[t1,t2,t3,t4,t5,MonomialOrder => GRevLex];
U = ideal(
    t1+t2+t3,
    -t1-2*t2+t4,
    t1+2*t2+t5
    );

S = QQ[x,y,MonomialOrder => GRevLex];
phi = map(S,R,{x+2*y,-y,-x-y,x,-x});
expectedJ = trim ideal(x+2*y,y^2);
expectedL = trim ideal(x,y);

-- v=(0,0,-3,0,-2): K={3,5}, M=(1), P=(t2*t4,t1), e=1.
Mfirst = ideal(1_R);
Pfirst = ideal(t2*t4,t1);
leftFirst = trim((U*Mfirst+Pfirst) : ideal(1_R));
rightFirst = trim((U+Pfirst) : ideal(1_R));
leftFirstImage = trim phi leftFirst;
rightFirstImage = trim phi rightFirst;

verifyCheck("first left image", leftFirstImage == expectedJ);
verifyCheck("first right image", rightFirstImage == expectedJ);
verifyCheck("first obstruction vanishes",
    leftFirstImage == rightFirstImage);

-- v^flat=(0,0,-1,0,-1):
-- K={3}, M=(t2*t4,t5), P=(t2*t4,t1*t5), e=t5.
Msecond = ideal(t2*t4,t5);
Psecond = ideal(t2*t4,t1*t5);
leftSecond = trim((U*Msecond+Psecond) : ideal(t5));
rightSecond = trim((U+Psecond) : ideal(t5));
leftSecondImage = trim phi leftSecond;
rightSecondImage = trim phi rightSecond;

verifyCheck("second left image", leftSecondImage == expectedJ);
verifyCheck("second right image", rightSecondImage == expectedL);
verifyCheck("second colengths are two and one",
    degree(S/leftSecondImage) == 2 and
    degree(S/rightSecondImage) == 1);
verifyCheck("second defect Hilbert series is u",
    hilbertFunction(0,S/leftSecondImage)
        - hilbertFunction(0,S/rightSecondImage) == 0 and
    hilbertFunction(1,S/leftSecondImage)
        - hilbertFunction(1,S/rightSecondImage) == 1 and
    hilbertFunction(2,S/leftSecondImage)
        - hilbertFunction(2,S/rightSecondImage) == 0);

print "VERIFIED: the obstruction for the first exponent is zero, whereas";
print "          the second exponent has a one-dimensional degree-one obstruction.";


==> anc/verify_rank_two_classification.sage <==
"""Exact audit for the finite boundary and rank-two classification theorems.

Run with SageMath 10.9 (Z3 4.15.3 is used for the integer feasibility checks):

    sage verify_rank_two_classification.sage

The proofs are in the manuscript.  This certificate does not replace them.
It performs three independent finite checks:

1. It computes the toric ideal and the weighted Groebner basis for a fixed
   pair of fake exponents, and checks the distraction equations directly
   for both fake exponents.
2. It classifies all support fibers by integer feasibility, verifies the exact
   quadratic direction, and compares the Gale images of the two direct
   n-variable colon ideals with J_N^amb and J_N^intr; J_N^amb is obtained as
   the image of ker(Gamma_N) under the last-coordinate projection.
3. It repeats the presentation-versus-colon comparison on deterministic
   random homogeneous saturated Gale duals of rank 2 and negative support
   families containing the initial support.

SageMath handles toric, Groebner, colon, Hilbert, and syzygy computations.
Z3 handles exact integer feasibility.
"""

from random import Random

import z3

from sage.libs.singular.function_factory import singular_function


def subsets(size):
    return range(1 << size)


def bit_intersection(family, size):
    answer = (1 << size) - 1
    for support in family:
        answer &= int(support)
    return answer


def mask(indices):
    return sum(1 << (index - 1) for index in indices)


def mask_as_tuple(support, size):
    return tuple(
        index + 1
        for index in range(size)
        if int(support) & (1 << index)
    )


def minimal_masks(masks):
    masks = {int(support) for support in masks}
    return sorted(
        support
        for support in masks
        if not any(
            other != support and (other & support) == other
            for other in masks
        )
    )


def monomial_from_mask(variables, support):
    answer = variables[0].parent().one()
    for index, variable in enumerate(variables):
        if int(support) & (1 << index):
            answer *= variable
    return answer


def product_from_mask(forms, support):
    answer = forms[0].parent().one()
    for index, form in enumerate(forms):
        if int(support) & (1 << index):
            answer *= form
    return answer


def support_constraints(solver, coordinates, gale, exponent, support):
    for row in range(gale.nrows()):
        expression = sum(
            int(gale[row, column]) * coordinates[column]
            for column in range(2)
        )
        if int(support) & (1 << row):
            solver.add(expression <= -int(exponent[row]) - 1)
        else:
            solver.add(expression >= -int(exponent[row]))


def classify_support_fibers_rational(gale, exponent, direction):
    """Return all supports and A_w^+(v) for an exact rational direction."""
    direction = vector(QQ, direction)
    denominator = lcm(entry.denominator() for entry in direction)
    objective_row = [
        ZZ(denominator * entry) for entry in direction
    ]
    supports = []
    inside = set()
    certificates = {}
    for support in subsets(gale.nrows()):
        coordinates = [
            z3.Int(f"fiber_point_{int(support)}_{index}")
            for index in range(2)
        ]
        solver = z3.Solver()
        support_constraints(
            solver, coordinates, gale, exponent, support
        )
        status = solver.check()
        if status == z3.unsat:
            continue
        if status != z3.sat:
            raise RuntimeError(f"unknown feasibility status for {support}")
        supports.append(int(support))
        model = solver.model()
        point = tuple(
            model.eval(coordinate, model_completion=True).as_long()
            for coordinate in coordinates
        )
        objective = sum(
            int(objective_row[index]) * coordinates[index]
            for index in range(2)
        )
        solver.push()
        solver.add(objective < 0)
        negative_status = solver.check()
        if negative_status == z3.unsat:
            inside.add(int(support))
            negative = None
        elif negative_status == z3.sat:
            negative_model = solver.model()
            negative_point = tuple(
                negative_model.eval(
                    coordinate, model_completion=True
                ).as_long()
                for coordinate in coordinates
            )
            negative = (
                negative_point,
                sum(
                    int(objective_row[index]) * negative_point[index]
                    for index in range(2)
                ),
            )
        else:
            raise RuntimeError(
                f"unknown negative-weight status for {support}"
            )
        solver.pop()
        certificates[int(support)] = {
            "point": point,
            "negative": negative,
        }
    return supports, inside, certificates


def boundary_masks(inside, supports, base, size):
    common = bit_intersection(inside, size)
    outside_common = (1 << size) - 1 - int(common)
    generators = minimal_masks(
        int(support) & outside_common for support in inside
    )
    outside = [
        int(support) for support in supports if support not in inside
    ]
    boundary = minimal_masks(
        (int(left) | int(right)) & outside_common
        for left in inside
        for right in outside
    )
    distinguished = int(base) & outside_common
    return common, generators, boundary, distinguished


def image_ideal(source, ideal, gale, target):
    x, y = target.gens()
    forms = [
        ZZ(gale[index, 0]) * x + ZZ(gale[index, 1]) * y
        for index in range(gale.nrows())
    ]
    homomorphism = source.hom(forms, target)
    return target.ideal(
        [homomorphism(generator) for generator in ideal.gens()]
    )


def presentation_annihilator(
    gale, inside, supports, base, target
):
    """Compute J_N from the last coordinates of ker Gamma_N."""
    size = gale.nrows()
    common, generators, boundary, distinguished = boundary_masks(
        inside, supports, base, size
    )
    x, y = target.gens()
    forms = [
        ZZ(gale[index, 0]) * x + ZZ(gale[index, 1]) * y
        for index in range(size)
    ]
    generator_count = len(generators)
    relations = []
    for left in range(generator_count):
        for right in range(left + 1, generator_count):
            relation = [target.zero()] * generator_count
            relation[left] = product_from_mask(
                forms,
                int(generators[right])
                & ~int(generators[left]),
            )
            relation[right] = -product_from_mask(
                forms,
                int(generators[left])
                & ~int(generators[right]),
            )
            relations.append(relation)
    for support in boundary:
        generator_index = next(
            index
            for index, generator in enumerate(generators)
            if (int(generator) & int(support)) == int(generator)
        )
        relation = [target.zero()] * generator_count
        relation[generator_index] = product_from_mask(
            forms,
            int(support) & ~int(generators[generator_index]),
        )
        relations.append(relation)

    distinguished_index = next(
        index
        for index, generator in enumerate(generators)
        if (
            int(generator) & int(distinguished)
        ) == int(generator)
    )
    distinguished_vector = [target.zero()] * generator_count
    distinguished_vector[distinguished_index] = product_from_mask(
        forms,
        int(distinguished)
        & ~int(generators[distinguished_index]),
    )

    augmented = matrix(
        target, relations + [distinguished_vector]
    ).transpose()
    syzygies = singular_function("syz")(augmented)
    annihilator = target.ideal(
        [row[-1] for row in syzygies if row[-1]]
    )
    lattice = target.ideal(
        [product_from_mask(forms, support) for support in boundary]
    ).quotient(
        target.ideal(product_from_mask(forms, distinguished))
    )
    return {
        "common": common,
        "generators": tuple(generators),
        "boundary": tuple(boundary),
        "distinguished": distinguished,
        "matrix": augmented,
        "syzygies": syzygies,
        "annihilator": annihilator,
        "lattice": lattice,
    }


def direct_colon_data(gale, exponent, direction, target):
    """Compare the two n-variable colons with the boundary presentation."""
    size = gale.nrows()
    configuration = gale.transpose().right_kernel_matrix()
    source = PolynomialRing(
        QQ,
        size,
        names=[f"t{index + 1}" for index in range(size)],
        order="degrevlex",
    )
    variables = vector(source, source.gens())
    euler = source.ideal(
        list(configuration.change_ring(source) * variables)
    )
    supports, inside, certificates = classify_support_fibers_rational(
        gale, exponent, direction
    )
    base = sum(
        1 << index
        for index, value in enumerate(exponent)
        if value < 0
    )
    if base not in inside:
        return None
    common, generators, boundary, distinguished = boundary_masks(
        inside, supports, base, size
    )
    monomial = source.ideal(
        [
            monomial_from_mask(source.gens(), support)
            for support in generators
        ]
    )
    boundary_ideal = (
        source.ideal(
            [
                monomial_from_mask(source.gens(), support)
                for support in boundary
            ]
        )
        if boundary
        else source.ideal(0)
    )
    distinguished_monomial = monomial_from_mask(
        source.gens(), distinguished
    )
    extended_colon = (
        euler * monomial + boundary_ideal
    ).quotient(source.ideal(distinguished_monomial))
    lattice_colon = (
        euler + boundary_ideal
    ).quotient(source.ideal(distinguished_monomial))
    image_extended = image_ideal(
        source, extended_colon, gale, target
    )
    image_lattice = image_ideal(
        source, lattice_colon, gale, target
    )
    presentation = presentation_annihilator(
        gale, inside, supports, base, target
    )
    assert image_extended == presentation["annihilator"]
    assert image_lattice == presentation["lattice"]
    assert image_extended <= image_lattice

    moving = sum(
        1
        for row in gale.rows()
        if any(entry != 0 for entry in row)
    )
    region_bound = 1 + moving * (moving + 1) // 2
    assert len(supports) <= region_bound
    assert len(presentation["generators"]) <= len(inside)
    assert len(presentation["boundary"]) <= (
        len(inside) * (len(supports) - len(inside))
    )
    return {
        "configuration": configuration,
        "source": source,
        "supports": tuple(supports),
        "inside": frozenset(inside),
        "certificates": certificates,
        "base": base,
        "common": common,
        "generators": presentation["generators"],
        "boundary": presentation["boundary"],
        "distinguished": distinguished,
        "extended": image_extended,
        "lattice": image_lattice,
        "matrix": presentation["matrix"],
        "syzygies": presentation["syzygies"],
    }


def certify_exact_quadratic_collection(
    gale, exponent, supports, inside, negative_witnesses
):
    """Certify c=(5,7+sqrt(2)/100) on every realized support."""
    quadratic = QuadraticField(2, "root_two")
    root_two = quadratic.gen()
    exact_second = quadratic(7) + root_two / 100
    assert exact_second < quadratic(QQ(351) / 50)

    for support in supports:
        if support not in inside:
            point = negative_witnesses[int(support)]
            exact_weight = (
                quadratic(5 * point[0])
                + exact_second * point[1]
            )
            assert exact_weight < 0
            assert all(
                (
                    int(exponent[row])
                    + sum(
                        int(gale[row, column]) * point[column]
                        for column in range(2)
                    )
                    < 0
                )
                == bool(int(support) & (1 << row))
                for row in range(gale.nrows())
            )
            continue

        # For q >= 0, the exact objective is at least 5p+7q.
        # For q <= -1, it is greater than 5p+(351/50)q.
        for nonnegative_second in (True, False):
            coordinates = [
                z3.Int(
                    f"quadratic_{int(support)}_"
                    f"{int(nonnegative_second)}_{index}"
                )
                for index in range(2)
            ]
            solver = z3.Solver()
            support_constraints(
                solver, coordinates, gale, exponent, support
            )
            if nonnegative_second:
                solver.add(coordinates[1] >= 0)
                solver.add(
                    5 * coordinates[0] + 7 * coordinates[1] < 0
                )
            else:
                solver.add(coordinates[1] <= -1)
                solver.add(
                    250 * coordinates[0]
                    + 351 * coordinates[1]
                    < 0
                )
            assert solver.check() == z3.unsat


def fixed_equal_support_audit():
    gale = matrix(
        ZZ,
        [
            (1, 2),
            (0, -1),
            (-1, -1),
            (1, 0),
            (-1, 0),
        ],
    )
    configuration = matrix(
        ZZ,
        [
            (1, 1, 1, 0, 0),
            (-1, -2, 0, 1, 0),
            (1, 2, 0, 0, 1),
        ],
    )
    assert configuration * gale == 0
    assert configuration.rank() == 3
    assert gcd(gale.minors(2)) == 1
    assert vector(ZZ, (1, 1, 1)) * configuration == vector(
        ZZ, (1, 1, 1, 1, 1)
    )

    rational_weight = vector(ZZ, (5, 3, 0, 0, 0))
    assert rational_weight * gale == vector(ZZ, (5, 7))
    shift = 1 - min(rational_weight)
    order = TermOrder(
        "wdeglex",
        [ZZ(entry + shift) for entry in rational_weight],
    )
    toric_ring = PolynomialRing(
        QQ,
        5,
        names=("d1", "d2", "d3", "d4", "d5"),
        order=order,
    )
    d1, d2, d3, d4, d5 = toric_ring.gens()
    toric_ideal = ToricIdeal(
        configuration, polynomial_ring=toric_ring
    )
    candidate = toric_ring.ideal(
        [
            d1 ** 2 - d2 * d3,
            d1 * d4 - d3 * d5,
            d1 * d5 - d2 * d4,
            d2 * d4 ** 2 - d3 * d5 ** 2,
        ]
    )
    assert candidate == toric_ideal
    groebner_basis = list(toric_ideal.groebner_basis())
    expected_initial = {
        d1 ** 2,
        d1 * d4,
        d1 * d5,
        d2 * d4 ** 2,
    }
    assert {polynomial.lm() for polynomial in groebner_basis} == (
        expected_initial
    )

    quadratic = QuadraticField(2, "root_two")
    epsilon = quadratic.gen() / 100
    exact_weight = vector(
        quadratic, (5, 3 - epsilon, 0, 0, 0)
    )
    exact_direction = exact_weight * gale.change_ring(quadratic)
    assert exact_direction == vector(
        quadratic, (5, 7 + epsilon)
    )
    assert all(
        exact_direction[0] * gale[row, 1]
        != exact_direction[1] * gale[row, 0]
        for row in range(gale.nrows())
    )
    assert all(
        exact_direction * vector(ZZ, point) != 0
        for point in ((1, 0), (0, 1), (1, 1), (7, -5))
        if point != (0, 0)
    )

    first = vector(ZZ, (0, 0, -3, 0, -2))
    normalized = vector(ZZ, (0, 0, -1, 0, -1))
    for exponent in (first, normalized):
        for polynomial in groebner_basis:
            initial_exponents = tuple(
                ZZ(entry)
                for entry in polynomial.lm().exponents()[0]
            )
            witnesses = [
                index
                for index in range(5)
                if (
                    initial_exponents[index] > 0
                    and 0 <= exponent[index] < initial_exponents[index]
                )
            ]
            assert witnesses

    target = PolynomialRing(
        QQ, 2, names=("x", "y"), order="degrevlex"
    )
    first_data = direct_colon_data(
        gale, first, vector(QQ, (5, 7)), target
    )
    normalized_data = direct_colon_data(
        gale, normalized, vector(QQ, (5, 7)), target
    )
    assert first_data is not None
    assert normalized_data is not None

    expected_first_supports = tuple(
        mask(indices)
        for indices in (
            (1, 4),
            (2, 4),
            (1, 2, 4),
            (1, 3, 4),
            (2, 3, 4),
            (1, 2, 3, 4),
            (1, 5),
            (3, 5),
            (1, 3, 5),
            (2, 3, 5),
            (1, 4, 5),
            (1, 3, 4, 5),
            (2, 3, 4, 5),
        )
    )
    expected_first_inside = frozenset(
        mask(indices)
        for indices in ((3, 5), (2, 3, 5), (2, 3, 4, 5))
    )
    expected_normalized_supports = tuple(
        mask(indices)
        for indices in (
            (1, 4),
            (2, 4),
            (1, 2, 4),
            (2, 3, 4),
            (1, 5),
            (3, 5),
            (1, 3, 5),
            (2, 3, 5),
        )
    )
    expected_normalized_inside = frozenset(
        mask(indices)
        for indices in ((2, 3, 4), (3, 5), (2, 3, 5))
    )
    assert first_data["supports"] == expected_first_supports
    assert first_data["inside"] == expected_first_inside
    assert (
        normalized_data["supports"] == expected_normalized_supports
    )
    assert normalized_data["inside"] == expected_normalized_inside

    first_negative = {
        mask((1, 4)): (-3, 0),
        mask((2, 4)): (-6, 3),
        mask((1, 2, 4)): (-4, 1),
        mask((1, 3, 4)): (-2, 0),
        mask((2, 3, 4)): (-2, 1),
        mask((1, 2, 3, 4)): (-3, 1),
        mask((1, 5)): (0, -3),
        mask((1, 3, 5)): (1, -1),
        mask((1, 4, 5)): (-1, -2),
        mask((1, 3, 4, 5)): (-1, 0),
    }
    normalized_negative = {
        mask((1, 4)): (-1, 0),
        mask((2, 4)): (-2, 1),
        mask((1, 2, 4)): (-3, 1),
        mask((1, 5)): (0, -1),
        mask((1, 3, 5)): (1, -1),
    }
    certify_exact_quadratic_collection(
        gale,
        first,
        first_data["supports"],
        first_data["inside"],
        first_negative,
    )
    certify_exact_quadratic_collection(
        gale,
        normalized,
        normalized_data["supports"],
        normalized_data["inside"],
        normalized_negative,
    )

    assert first_data["common"] == mask((3, 5))
    assert first_data["generators"] == (mask(()),)
    assert set(first_data["boundary"]) == {
        mask((2, 4)),
        mask((1,)),
    }
    assert first_data["distinguished"] == mask(())
    assert normalized_data["common"] == mask((3,))
    assert set(normalized_data["generators"]) == {
        mask((2, 4)),
        mask((5,)),
    }
    assert set(normalized_data["boundary"]) == {
        mask((2, 4)),
        mask((1, 5)),
    }
    assert normalized_data["distinguished"] == mask((5,))

    x, y = target.gens()
    expected_boundary_annihilator = target.ideal(
        [x + 2 * y, y ** 2]
    )
    maximal = target.ideal([x, y])
    assert first_data["extended"] == expected_boundary_annihilator
    assert first_data["lattice"] == expected_boundary_annihilator
    assert (
        normalized_data["extended"]
        == expected_boundary_annihilator
    )
    assert normalized_data["lattice"] == maximal

    first_defect = (
        first_data["extended"].vector_space_dimension()
        - first_data["lattice"].vector_space_dimension()
    )
    normalized_defect = (
        normalized_data["extended"].vector_space_dimension()
        - normalized_data["lattice"].vector_space_dimension()
    )
    assert first_defect == 0
    assert normalized_defect == 1
    hilbert_difference = (
        normalized_data["extended"].hilbert_series()
        - normalized_data["lattice"].hilbert_series()
    )
    hilbert_variable = hilbert_difference.parent().gen()
    assert hilbert_difference == hilbert_variable

    print("FIXED PAIR OF FAKE EXPONENTS")
    print(f"A={configuration}")
    print(f"B={gale}")
    print(f"exact direction=(5, 7+sqrt(2)/100)")
    print(
        "initial generators="
        f"{tuple(sorted(map(str, expected_initial)))}"
    )
    print(
        "first-exponent supports="
        f"{tuple(mask_as_tuple(s, 5) for s in first_data['supports'])}"
    )
    print(
        "first-exponent N="
        f"{tuple(mask_as_tuple(s, 5) for s in sorted(first_data['inside']))}"
    )
    print(
        "normalized supports="
        f"{tuple(mask_as_tuple(s, 5) for s in normalized_data['supports'])}"
    )
    print(
        "normalized N="
        f"{tuple(mask_as_tuple(s, 5) for s in sorted(normalized_data['inside']))}"
    )
    print(
        f"J_first={tuple(first_data['extended'].groebner_basis())}; "
        f"L_first={tuple(first_data['lattice'].groebner_basis())}"
    )
    print(
        "J_normalized="
        f"{tuple(normalized_data['extended'].groebner_basis())}; "
        "L_normalized="
        f"{tuple(normalized_data['lattice'].groebner_basis())}"
    )
    print(
        f"defect dimensions: first={first_defect}, "
        f"second={normalized_defect}"
    )
    print("fixed audit passed")


def primitive_direction(row):
    first, second = map(ZZ, row)
    divisor = gcd(abs(first), abs(second))
    first //= divisor
    second //= divisor
    if first < 0 or (first == 0 and second < 0):
        first = -first
        second = -second
    return (first, second)


def random_homogeneous_gale(random, size):
    pool = [
        (1, 0),
        (0, 1),
        (1, 1),
        (1, -1),
        (1, 2),
        (2, 1),
        (1, -2),
        (2, -1),
    ]
    for _ in range(2000):
        rows = []
        for _ in range(size - 1):
            primitive = random.choice(pool)
            scale = random.choice((-3, -2, -1, 1, 2, 3))
            rows.append(
                tuple(scale * entry for entry in primitive)
            )
        rows.append(
            (
                -sum(row[0] for row in rows),
                -sum(row[1] for row in rows),
            )
        )
        if any(row == (0, 0) for row in rows):
            continue
        gale = matrix(ZZ, rows)
        if gale.rank() != 2 or gcd(gale.minors(2)) != 1:
            continue
        return gale
    raise RuntimeError("failed to sample a saturated Gale dual")


def randomized_presentation_audit():
    random = Random(int(2026072609))
    target = PolynomialRing(
        QQ, 2, names=("x", "y"), order="degrevlex"
    )
    valid = 0
    equal = 0
    strict = 0
    attempts = 0
    while valid < 48 and attempts < 600:
        attempts += 1
        size = random.randint(4, 6)
        gale = random_homogeneous_gale(random, size)
        exponent = vector(
            ZZ, [random.randint(-3, 2) for _ in range(size)]
        )
        direction = vector(
            ZZ,
            (
                random.randint(-13, 13),
                random.randint(-13, 13),
            ),
        )
        if not any(direction):
            continue
        data = direct_colon_data(
            gale, exponent, direction, target
        )
        if data is None:
            continue
        valid += 1
        if data["extended"] == data["lattice"]:
            equal += 1
        else:
            strict += 1
    assert valid == 48
    print("RANDOMIZED PRESENTATION AUDIT")
    print(
        f"attempts={attempts}; valid negative support families={valid}; "
        f"equal={equal}; strict={strict}"
    )
    print(
        "for every family, the annihilator obtained as the image of ker(Gamma_N) "
        "under the last-coordinate projection matched the Gale image of the direct "
        "n-variable colon"
    )


    fixed_equal_support_audit()
randomized_presentation_audit()
print("rank-two classification certificate passed")


==> anc/verify_regular_sequence_criterion.m2 <==
-- Macaulay2 certificate for the regular-sequence vanishing criterion.
--
-- The first example satisfies the Cohen--Macaulay and facet-rank
-- hypotheses and has vanishing Tor_1.  The second example is the
-- five-column counterexample in the paper: its Stanley--Reisner ring is a
-- polynomial ring, but the linear forms theta_i have rank two on its only facet,
-- and Tor_1 contains the displayed obstruction class.

needsPackage "SimplicialComplexes";

verifyCheck = (label, condition) -> (
    if not condition then error("FAILED: " | label);
    print("PASS: " | label);
    );

print "=== Regular-sequence criterion verification ===";

-- A positive Cohen--Macaulay example.
R = QQ[t1,t2,t3,t4,MonomialOrder => GRevLex];
M = ideal(t1*t3,t2*t4);
U = ideal(
    t1+t2+t3+t4,
    t2+2*t3+3*t4
    );

Delta = simplicialComplex monomialIdeal M;
expectedFacets = {t1*t2,t2*t3,t3*t4,t1*t4};

verifyCheck("the positive support complex has the four expected facets",
    set facets Delta == set expectedFacets);
verifyCheck("the positive Stanley--Reisner ring is Cohen--Macaulay",
    pdim(coker gens M) == codim M);
verifyCheck("the positive Stanley--Reisner ring has dimension two",
    dim(R/M) == 2);
verifyCheck("the quotient by the linear forms theta_i is zero-dimensional",
    dim(R/(M+U)) == 0);
verifyCheck("the regular-sequence criterion gives U intersect M = U*M",
    intersect(U,M) == U*M);

-- The counterexample from the paper whose affine semigroup C(w) is normal.
S = QQ[u1,u2,u3,u4,u5,MonomialOrder => GRevLex];
Mbad = ideal(u3,u4);
Ubad = ideal(
    u1+u2+u3+u4+u5,
    2*u1+3*u4+3*u5,
    3*u1+3*u2+2*u3+3*u5
    );
h = 7*u3*u4+6*u2*u4+u3*u5;

verifyCheck("the counterexample Stanley--Reisner ring is a polynomial ring",
    dim(S/Mbad) == 3 and degree(S/Mbad) == 1);
verifyCheck("the counterexample Stanley--Reisner ring is Cohen--Macaulay",
    pdim(coker gens Mbad) == codim Mbad);
verifyCheck("the coefficient matrix of the linear forms theta_i restricted to the facet has rank two",
    rank matrix{{1,1,1},{2,0,3},{3,3,3}} == 2);
verifyCheck("the quotient by the linear forms theta_i retains positive dimension",
    dim(S/(Mbad+Ubad)) == 1);
verifyCheck("the obstruction certificate lies in U intersect M",
    h % gb(Ubad) == 0 and h % gb(Mbad) == 0);
verifyCheck("the obstruction certificate does not lie in U*M",
    h % gb(Ubad*Mbad) != 0);
verifyCheck("Tor_1 is nonzero through the strict intersection",
    intersect(Ubad,Mbad) != Ubad*Mbad);

print "VERIFIED: Cohen--Macaulayness plus full facet rank forces";
print "          the regular-sequence criterion; the five-column example fails";
print "          exactly at the facet-rank condition.";


==> anc/verify_three_connected_obstruction.m2 <==
-- Independent Macaulay2 check for the six-column three-connected seed.

verifyCheck = (label, condition) -> (
    if not condition then error("FAILED: " | label);
    print("PASS: " | label);
    );

R = QQ[t1,t2,t3,t4,t5,t6,MonomialOrder => GRevLex];
M = ideal(t3,t4,t6);
P = ideal(t2*t4,t3*t4,t3*t5,t2*t6,t5*t6);
U = ideal(
    t1+t2+t3+t4+t5+t6,
    2*t1+4*t2+2*t3-5*t4+t5,
    t1+3*t2+2*t3-3*t4+t6
    );
e = t3;

leftColon = trim((U*M+P) : ideal(e));
rightColon = trim((U+P) : ideal(e));
expectedLeft = trim ideal(
    t6^2,t1,t2-t6,t3+2*t6,t4,t5
    );
expectedRight = ideal gens R;

verifyCheck("left polynomial colon", leftColon == expectedLeft);
verifyCheck("right polynomial colon", rightColon == expectedRight);

S = QQ[s1,s2,s3,MonomialOrder => GRevLex];
phi = map(S,R,{
    3*s1-3*s3,
    2*s1+3*s2-s3,
    -3*s1-3*s2+s3,
    s1+s2-s3,
    -3*s1-s2+3*s3,
    s3
    });
leftImage = trim phi leftColon;
rightImage = trim phi rightColon;
expectedLeftImage = trim ideal(s1-s3,s2,s3^2);
expectedRightImage = ideal gens S;

verifyCheck("left image under the Gale map",
    leftImage == expectedLeftImage);
verifyCheck("right image under the Gale map",
    rightImage == expectedRightImage);
verifyCheck("colon colengths are 2 and 1",
    degree(S/leftImage) == 2 and degree(S/rightImage) == 1);

verifyCheck("Stanley--Reisner ring is a polynomial ring",
    dim(R/M) == 3 and degree(R/M) == 1);
verifyCheck("Stanley--Reisner ring is Cohen--Macaulay",
    pdim(coker gens M) == codim M);
verifyCheck("the unique facet of the Stanley--Reisner complex has deficient A-rank",
    rank matrix{{1,1,1},{2,4,1},{1,3,0}} == 2);

T = QQ[u,v,z,x1,x2,x3,x4,x5,x6,
    MonomialOrder => Eliminate 3];
parametrization = ideal(
    x1-u*v^7*z^4,
    x2-u*v^9*z^6,
    x3-u*v^7*z^5,
    x4-u,
    x5-u*v^6*z^3,
    x6-u*v^5*z^4
    );
toricIdeal = trim eliminate({u,v,z},parametrization);
claimedToricIdeal = ideal(
    x2^2*x4-x3*x5*x6,
    x3^3*x4-x5*x6^3,
    x2*x3*x4-x5*x6^2,
    x3^2*x5^2-x1^3*x6,
    x2*x5^2-x1^3,
    x3*x5^3*x6-x1^3*x2*x4,
    x2*x6-x3^2,
    x5^3*x6^2-x1^3*x3*x4
    );
verifyCheck("the eight displayed binomials generate the toric ideal",
    toricIdeal == claimedToricIdeal);

print "VERIFIED: the three-connected seed has a one-dimensional";
print "          intrinsic-perturbation defect in an independent CAS.";


==> anc/verify_three_connected_obstruction.sage <==
"""Exact certificate for the three-connected six-column obstruction.

Run with SageMath 10.9 (Z3 4.15.3 is used for the integer feasibility checks):

    sage verify_three_connected_obstruction.sage
"""

import itertools

import z3


def mask(support):
    return sum(1 << (j - 1) for j in support)


def support_at(B, v, point):
    value = v + B * vector(ZZ, point)
    return tuple(j + 1 for j, entry in enumerate(value) if entry < 0)


def squarefree_monomial(gens, support):
    answer = gens[0].parent().one()
    for j in support:
        answer *= gens[j - 1]
    return answer


A = matrix(ZZ, [
    [1, 1, 1, 1, 1, 1],
    [2, 4, 2, -5, 1, 0],
    [1, 3, 2, -3, 0, 1],
])
B = matrix(ZZ, [
    [3, 0, -3],
    [2, 3, -1],
    [-3, -3, 1],
    [1, 1, -1],
    [-3, -1, 3],
    [0, 0, 1],
])
v = vector(ZZ, [-1, 0, -1, 0, 0, 0])
beta = vector(ZZ, [-2, -4, -3])

assert A.rank() == 3
assert A * B == 0
assert A * v == beta
assert vector(ZZ, [1] * 6) * B == 0
# The minor on rows 2, 4, and 6 is -1, so B is a saturated kernel basis.
assert B.matrix_from_rows([1, 3, 5]).determinant() == -1
assert A.right_kernel().basis_matrix().row_module() == B.transpose().row_module()

# The paper uses c=(-1,alpha,gamma), where
# alpha=41+sqrt(2)/1000 and gamma=3+sqrt(3)/1000.  The rational point
# c0=(-1,41,3) lies in the same open Groebner cone.  The ambient weight
# below satisfies w0*B=9*c0.
w0 = vector(ZZ, [-50, 228, 105, 0, 0, 0])
c0 = vector(ZZ, [-1, 41, 3])
assert w0 * B == 9 * c0
positive_weights = [entry + 51 for entry in w0]
RW = PolynomialRing(
    QQ,
    6,
    names="x1,x2,x3,x4,x5,x6",
    order=TermOrder("wdeglex", positive_weights),
)
x1, x2, x3, x4, x5, x6 = RW.gens()
IA = ToricIdeal(A, polynomial_ring=RW)
G = list(IA.groebner_basis())
expected_G = [
    x2^2*x4 - x3*x5*x6,
    x3^3*x4 - x5*x6^3,
    x2*x3*x4 - x5*x6^2,
    x3^2*x5^2 - x1^3*x6,
    x2*x5^2 - x1^3,
    x3*x5^3*x6 - x1^3*x2*x4,
    x2*x6 - x3^2,
    x5^3*x6^2 - x1^3*x3*x4,
]
assert RW.ideal(G) == RW.ideal(expected_G)
assert {f.lm() for f in G} == {f.lm() for f in expected_G}
assert all(
    any(v[j] >= 0 and v[j] < exponent
        for j, exponent in enumerate(f.lm().exponents()[0]))
    for f in G
)

move_coordinates = []
for polynomial in G:
    monomials = polynomial.monomials()
    initial_exponent = vector(ZZ, monomials[0].exponents()[0])
    trailing = vector(ZZ, monomials[1].exponents()[0])
    coordinates = B.solve_right(initial_exponent - trailing)
    move_coordinates.append(vector(ZZ, coordinates))
expected_moves = [
    vector(ZZ, move)
    for move in [
        (-1, 1, -1),
        (-3, 1, -3),
        (-2, 1, -2),
        (-2, 1, -1),
        (-1, 1, 0),
        (0, 0, 1),
        (1, 0, 1),
        (1, 0, 2),
    ]
]
assert move_coordinates == expected_moves
assert all(c0 * move > 0 for move in move_coordinates)

ray_matrix = matrix(ZZ, [
    [-3, 1, 0],
    [1, 0, 0],
    [-3, 1, 1],
])
assert abs(ray_matrix.determinant()) == 1
for move in move_coordinates:
    coefficients = ray_matrix.solve_right(move)
    assert coefficients in ZZ^3
    assert all(entry >= 0 for entry in coefficients)
assert {
    tuple(column) for column in ray_matrix.columns()
}.issubset({tuple(move) for move in move_coordinates})

# Classify all support fibers and determine the distinguished collection.
realized = []
distinguished = []
for support_mask in range(1 << 6):
    p, q, r = z3.Ints(f"p_{support_mask} q_{support_mask} r_{support_mask}")
    variables = [p, q, r]
    solver = z3.Solver()
    for j in range(6):
        linear = sum(int(B[j, k]) * variables[k] for k in range(3))
        if support_mask & (1 << j):
            solver.add(linear <= -int(v[j]) - 1)
        else:
            solver.add(linear >= -int(v[j]))
    if solver.check() != z3.sat:
        continue
    realized.append(support_mask)
    solver.push()
    solver.add(-p + 41*q + 3*r < 0)
    if solver.check() == z3.unsat:
        distinguished.append(support_mask)
    solver.pop()

expected_realized_sets = [
    (1,3), (1,4), (2,4), (1,2,4), (3,4), (1,3,4),
    (2,3,4), (1,2,3,4), (3,5), (1,3,5), (2,3,5),
    (2,4,5), (3,4,5), (2,3,4,5), (1,6), (1,2,6),
    (1,3,6), (1,4,6), (2,4,6), (1,2,4,6), (5,6),
    (1,5,6), (2,5,6), (1,2,5,6), (3,5,6),
    (1,3,5,6), (2,3,5,6), (2,4,5,6),
]
expected_distinguished_sets = [
    (1,3), (1,4), (1,3,5), (1,6),
    (1,3,6), (1,4,6), (1,5,6), (1,3,5,6),
]
expected_realized = [mask(support) for support in expected_realized_sets]
expected_distinguished = [
    mask(support) for support in expected_distinguished_sets
]
assert realized == expected_realized
assert distinguished == expected_distinguished

# The support fiber of each member of the distinguished collection lies in
# the unimodular semigroup cone
# q>=0, p+3q>=0, and r-p>=0.
for support in expected_distinguished_sets:
    support_mask = mask(support)
    p, q, r = z3.Ints(
        f"contain_p_{support_mask} contain_q_{support_mask} "
        f"contain_r_{support_mask}"
    )
    solver = z3.Solver()
    variables = [p, q, r]
    for j in range(6):
        linear = sum(int(B[j, k]) * variables[k] for k in range(3))
        if support_mask & (1 << j):
            solver.add(linear <= -int(v[j]) - 1)
        else:
            solver.add(linear >= -int(v[j]))
    solver.add(z3.Or(q < 0, p + 3*q < 0, r - p < 0))
    assert solver.check() == z3.unsat

# The support fiber of every other realized negative support has a point of
# negative c-weight.  The rational
# value is at most -1.  The irrational perturbation changes every displayed
# value by less than 48/1000, so these witnesses remain negative.
negative_witnesses = {
    (2,4): (1,-3,0),
    (1,2,4): (1,-1,1),
    (3,4): (8,-3,7),
    (1,3,4): (20,-1,20),
    (2,3,4): (4,-3,3),
    (1,2,3,4): (2,-1,2),
    (3,5): (1,0,0),
    (2,3,5): (1,-1,0),
    (2,4,5): (1,-2,0),
    (3,4,5): (5,-2,4),
    (2,3,4,5): (3,-2,2),
    (1,2,6): (-1,0,-1),
    (2,4,6): (0,-3,-1),
    (1,2,4,6): (-1,-1,-1),
    (5,6): (-1,0,-2),
    (2,5,6): (0,-1,-2),
    (1,2,5,6): (-21,1,-21),
    (3,5,6): (0,0,-1),
    (2,3,5,6): (1,-2,-3),
    (2,4,5,6): (0,-2,-1),
}
assert set(negative_witnesses) == (
    set(expected_realized_sets) - set(expected_distinguished_sets)
)
for support, point in negative_witnesses.items():
    assert support_at(B, v, point) == support
    assert c0 * vector(ZZ, point) <= -1
    assert 2*abs(point[1]) + 2*abs(point[2]) < 1000

# Okuyama--Saito ideals in the t variables.
R = PolynomialRing(
    QQ, 6, names="t1,t2,t3,t4,t5,t6", order="degrevlex"
)
t1, t2, t3, t4, t5, t6 = R.gens()
t = vector(R, R.gens())
U = R.ideal(list(A.change_ring(R) * t))
K = {1}
distinguished_sets = [set(support) for support in expected_distinguished_sets]
outside_sets = [
    set(support)
    for support in expected_realized_sets
    if support not in expected_distinguished_sets
]
M = R.ideal([
    squarefree_monomial(R.gens(), support - K)
    for support in distinguished_sets
])
P = R.ideal([
    squarefree_monomial(R.gens(), (support | outside) - K)
    for support in distinguished_sets
    for outside in outside_sets
])
e = t3
assert M == R.ideal(t3, t4, t6)
assert P == R.ideal(t2*t4, t3*t4, t3*t5, t2*t6, t5*t6)

left_colon = (U*M + P).quotient(R.ideal(e))
right_colon = (U + P).quotient(R.ideal(e))
expected_left_colon = R.ideal(
    t6^2, t1, t2-t6, t3+2*t6, t4, t5
)
maximal = R.ideal(R.gens())
assert left_colon == expected_left_colon
assert right_colon == maximal
assert left_colon.reduce(t6) != 0

# Pass to intrinsic perturbation variables s via Phi(t_j)=(B*s)_j.
S = PolynomialRing(QQ, 3, names="s1,s2,s3", order="degrevlex")
s1, s2, s3 = S.gens()
ell = list(B.change_ring(S) * vector(S, [s1, s2, s3]))
phi = R.hom(ell, S)
image_left = S.ideal([phi(f) for f in left_colon.gens()])
image_right = S.ideal([phi(f) for f in right_colon.gens()])
expected_image_left = S.ideal(s1-s3, s2, s3^2)
expected_image_right = S.ideal(s1, s2, s3)
assert image_left == expected_image_left
assert image_right == expected_image_right
assert image_left.vector_space_dimension() == 2
assert image_right.vector_space_dimension() == 1

# The column matroid is 3-connected.
ground = set(range(6))
assert all(
    A.matrix_from_columns(list(pair)).rank() == 2
    for pair in itertools.combinations(range(6), 2)
)
dependent_triples = [
    triple
    for triple in itertools.combinations(range(6), 3)
    if A.matrix_from_columns(list(triple)).rank() < 3
]
assert dependent_triples == [(0, 1, 4), (1, 2, 5)]
assert all(
    A.matrix_from_columns(list(quadruple)).rank() == 3
    for quadruple in itertools.combinations(range(6), 4)
)
for size in range(2, 5):
    for subset_tuple in itertools.combinations(range(6), size):
        subset = set(subset_tuple)
        complement = ground - subset
        connectivity = (
            A.matrix_from_columns(sorted(subset)).rank()
            + A.matrix_from_columns(sorted(complement)).rank()
            - A.rank()
        )
        assert connectivity >= 2

print("VERIFIED")
print("A =")
print(A)
print("B =")
print(B)
print("beta =", beta)
print("toric reduced Groebner basis =", G)
print("rays of the affine semigroup generated by reduced Groebner basis vectors =", list(ray_matrix.columns()))
print("realized negative supports =", expected_realized_sets)
print("distinguished collection =", expected_distinguished_sets)
print("M =", M.groebner_basis())
print("P =", P.groebner_basis())
print("(U*M+P):e =", left_colon.groebner_basis())
print("(U+P):e =", right_colon.groebner_basis())
print("Phi((U*M+P):e) =", image_left.groebner_basis())
print("P_N:m =", image_right.groebner_basis())
print("dependent triples =", [(1,2,5), (2,3,6)])
print("column matroid connectivity =", 3)
print("defect Hilbert series = u")
print("missing operator = d/ds1 + d/ds3")
print("missing leading logarithm = log(x2)-2*log(x3)+log(x6)")


==> anc/verify_two_support_formula.m2 <==
-- Exact checks for the formulas when the antichain G_N has two elements.

verifyCheck = (label, condition) -> (
	if not condition then error("FAILED: " | label);
	print("PASS: " | label);
	);

S = QQ[x,y,z,MonomialOrder => GRevLex];

alpha = x^2*y;
beta = x*z;
A1 = ideal(y^2,x*z^2);
A2 = ideal(x*y^2,z^3);

boundaryMatrix = matrix{
	{beta,y^2,x*z^2,0,0},
	{-alpha,0,0,x*y^2,z^3}
	};
H = coker boundaryMatrix;
epsilonMap = map(H,S^1,matrix{{1_S},{0_S}});
Jmodule = trim ideal flatten entries gens kernel epsilonMap;
JambientBeforeColon = trim(A1 + ideal(beta)*(A2:ideal(alpha)));
Jambient = JambientBeforeColon;
JintrinsicDirect = trim((ideal(alpha)*A1+ideal(beta)*A2):ideal(alpha));
Jintrinsic = trim(A1+(ideal(beta)*A2:ideal(alpha)));

verifyCheck("ambient formula with two nonprincipal ideals", Jmodule == Jambient);
verifyCheck("intrinsic formula with two nonprincipal ideals", JintrinsicDirect == Jintrinsic);

xi = x+y;
epsilonMap = map(H,S^1,matrix{{xi},{0_S}});
Jmodule = trim ideal flatten entries gens kernel epsilonMap;
Jambient = trim(JambientBeforeColon:ideal(xi));
JintrinsicWithXi = trim(Jintrinsic:ideal(xi));
JintrinsicDirect = trim((ideal(alpha)*A1+ideal(beta)*A2):ideal(alpha*xi));

verifyCheck("ambient formula when E strictly contains G1", Jmodule == Jambient);
verifyCheck("intrinsic formula when E strictly contains G1", JintrinsicDirect == JintrinsicWithXi);

alpha = x^3*y^2;
beta = x^2*z;
gamma = x*y^3;
delta = y*z^2;
g = gcd(alpha,gamma);
G = gcd(alpha,beta*gamma);
h = G//g;
omega = (beta*gamma)//G;
k = gcd(delta,omega);

boundaryMatrix = matrix{
	{beta,delta,0},
	{-alpha,0,gamma}
	};
H = coker boundaryMatrix;
epsilonMap = map(H,S^1,matrix{{1_S},{0_S}});
Jmodule = trim ideal flatten entries gens kernel epsilonMap;
Jambient = trim ideal(delta,h*omega);
JintrinsicDirect = trim(ideal(beta*gamma,alpha*delta):ideal(alpha));
Jintrinsic = trim ideal(delta,omega);

verifyCheck("ambient greatest-common-divisor formula", Jmodule == Jambient);
verifyCheck("intrinsic greatest-common-divisor formula", JintrinsicDirect == Jintrinsic);

Dmodel = S^1 / image matrix{{h,delta//k}};
verifyCheck("cyclic model dimension", dim Dmodel == 1);
verifyCheck("cyclic model multiplicity", degree Dmodel == 2);

print "VERIFIED: the formulas hold for the selected exact inputs.";


==> anc/verify_two_support_formula.sage <==
# Exact checks for the formulas when the antichain G_N has two elements.

T.<U,V,x,y,z> = PolynomialRing(QQ, order="lex")

alpha = x^2*y
beta = x*z
A1 = T.ideal(y^2,x*z^2)
A2 = T.ideal(x*y^2,z^3)

module_ideal = T.ideal(
	beta*U-alpha*V,
	y^2*U,
	x*z^2*U,
	x*y^2*V,
	z^3*V,
)
Jmodule = module_ideal.quotient(T.ideal(U)).elimination_ideal([U,V])
Jambient = A1 + T.ideal(beta)*A2.quotient(T.ideal(alpha))
Jintrinsic_direct = (T.ideal(alpha)*A1+T.ideal(beta)*A2).quotient(T.ideal(alpha))
Jintrinsic = A1+(T.ideal(beta)*A2).quotient(T.ideal(alpha))

assert Jmodule == Jambient
assert Jintrinsic_direct == Jintrinsic
print("PASS: formulas with two nonprincipal ideals")

xi = x+y
Jmodule = module_ideal.quotient(T.ideal(xi*U)).elimination_ideal([U,V])
Jambient_with_xi = Jambient.quotient(T.ideal(xi))
Jintrinsic_with_xi = Jintrinsic.quotient(T.ideal(xi))
Jintrinsic_direct = (T.ideal(alpha)*A1+T.ideal(beta)*A2).quotient(T.ideal(alpha*xi))

assert Jmodule == Jambient_with_xi
assert Jintrinsic_direct == Jintrinsic_with_xi
print("PASS: formulas when E strictly contains G1")

alpha = x^3*y^2
beta = x^2*z
gamma = x*y^3
delta = y*z^2
g = gcd(alpha,gamma)
G = gcd(alpha,beta*gamma)
h = G//g
omega = (beta*gamma)//G
k = gcd(delta,omega)

module_ideal = T.ideal(
	beta*U-alpha*V,
	delta*U,
	gamma*V,
)
Jmodule = module_ideal.quotient(T.ideal(U)).elimination_ideal([U,V])
Jambient = T.ideal(delta,h*omega)
Jintrinsic_direct = T.ideal(beta*gamma,alpha*delta).quotient(T.ideal(alpha))
Jintrinsic = T.ideal(delta,omega)

assert Jmodule == Jambient
assert Jintrinsic_direct == Jintrinsic
assert T.ideal(delta).quotient(T.ideal(omega)) == T.ideal(delta//k)
print("PASS: greatest-common-divisor specialization")
print("VERIFIED: the formulas hold for the selected exact inputs.")

